Primes in arithmetic progressions to smooth moduli: A minorant version

The author prove that there exists a function $\rho(n)$ which is a minorant for the prime indicator function $\mathbb{1}_{p}(n)$ and has distribution level $\frac{10}{19}$ in arithmetic progressions to smooth moduli. This refines the previous results of Baker--Irving and Stadlmann.

==> anc/SieveFunctions.m <==
(* ::Package:: *)

(* -*-Mathematica-*-  code *)

(* Time-stamp: <SieveFunctions.m: 11-Feb-2009 sievetheorybook@math.uiuc.edu> *)

(*
 * Code for computation of "sieve functions" described in the book A
 * HIGHER-DIMENSIONAL SIEVE METHOD WITH WITH PROCEDURES FOR COMPUTING SIEVE
 * FUNCTIONS, by Harold G. Diamond, H. Halberstam, and William F. Galway.
 *
 * Please note that we cannot guarantee the accuracy of any results
 * computed with this package.  Questions about or comments on this package
 * should be addressed to sievetheorybook@math.uiuc.edu.
 *)

(* :Title:  SieveFunctions.m -- utilities for computing functions used in sieve theory. *)
(* :Author:  William F. Galway *)
(* :Copyright: 2009 by William F. Galway *)
(* :Package Version: 0.9 *)
(* :Mathematica Version: 5.2  *)

(*********************************************************************************
 * KNOWN BUGS AND ISSUES:
 * -- When kappa is large and u is much larger than kappa, e.g. kappa=10, u=100,
 *   then evaluating UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u],
 *   generates messages that
 *      "$RecursionLimit::reclim: Recursion depth of 256 exceeded",
 *   at which point Mathematica may crash.
 *********************************************************************************)

BeginPackage["SieveFunctions`"]

SieveFunctions::usage =
"SieveFunctions is not a function, but Options[SieveFunctions] gives
the default options for the functions UpperSieveFunc[...],
LowerSieveFunc[...], SieveP[...], SieveQ[...]."

AlphaBeta::usage =
"AlphaBeta is an option for many of the functions in the
SieveFunction package which should have one of the two forms
AlphaBeta->{alpha,beta}, where alpha>=beta are real numbers, or the
form AlphaBeta->Automatic."

ComputationMethod::usage = "ComputationMethod is an option for many of
the functions in the SieveFunctions package that specifies the
preferred method for computing those functions.  Choices include
ComputationMethod->IntegralRep; ComputationMethod->DDE; and the
default ComputationMethod->Automatic, which specifies, in effect, that
a mixture of ComputationMethod->IntegralRep and ComputationMethod->DDE
should be used in such a way as to attempt optimally to balance
accuracy against speed.  See the documentation for IntegralRep,
RightIntegralRep, LeftIntegralRep, and DDE for further details.
Also, note that the ComputationMethod option will be ignored when
there is no corresponding method for computing a given function."

IntegralRep::usage =
"IntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->IntegralRep specifies that the function should be
computed, when it makes sense to do so, using an integral
representation for that function (usually a contour integral).  See
also the documentation for LeftIntegralRep and RightIntegralRep."

LeftIntegralRep::usage =
"LeftIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->LeftIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the left of the origin."

RightIntegralRep::usage =
"RightIntegralRep is a choice for the option ComputationMethod used by
several functions in the SieveFunctions package,
ComputationMethod->RightIntegralRep applies to the computation of
sigmaFunc and jFunc, and specifies that the function should be
computed using a contour integral representation for that function
where the contour passes to the right of the origin."

DDE::usage =
"DDE is a choice for the option ComputationMethod,
ComputationMethod->DDE specifies that the function should be computed
by numerical integration of the delay differential equation satisfied
by that function."

Ein::usage =
"Ein[z] = Integrate[(1-Exp[-s])/s,{s,0,z}] and is an entire function
(an exponential integral).  It is implemented as
 EulerGamma + Log[z] + ExpIntegralE[1,z]."

jLaplace::usage =
"jLaplace[kappa,z] is the Laplace transform of the Grupp-Richert
\"j\" function:  jFunc[kappa,u]."

jIntegrand::usage =
"jIntegrand[kappa,u,z] is the integrand used to compute jFunc[kappa,u]
by the inverse Laplace transform integral formula."

jSadIter::usage =
"jSadIter[kappa,u,z0] refines an approximation z0 to the negative real
saddle-point of jIntegrand[kappa,u,z]."

jSad::usage =
"jSad[kappa,u] returns the negative real saddle-point of
jIntegrand[kappa,u,z].  jSad[kappa,u,m] returns the saddle-point
with negative real part, and imaginary part near 2*Pi*m."

jIntLeftPath::usage =
"jIntLeftPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[LeftIntegralRep,...] to digits worth of accuracy."

jIntRightPath::usage =
"jIntRightPath[kappa,u,digits] returns points {z0,z1, ...} defining a path in the
complex plane to be used by NIntegrate[jIntegrand[kappa,u,z], {z, z0, z1, ...}] in
approximating jFuncInternal[RightIntegralRep,...] to digits worth of accuracy."

jFuncSeg0::usage =
"jFuncSeg0[kappa,u] returns jFunc[kappa,u], valid for 0<u<=1."

jFunc::usage =
"jFunc[kappa,u] returns the value of the \"j\" sieve function of u with parameter
kappa >= 1;  jFunc[...] also takes optional arguments, see
Options[jFunc] for further details."

sigmaFunc::usage =
"sigmaFunc[kappa,u] = jFunc[kappa, u/2].  See the documentation for
jFunc.  sigmaFunc[...] takes the same optional arguments as jFunc."

AdjointSieveP::usage =
"AdjointSieveP[kappa,u] returns the value of the \"p\" sieve function of u with parameter
kappa>0.  When kappa<=1 it is important that u>0."

qIntegrand::usage =
"qIntegrand[kappa,u,z] is the integrand of a contour-integral used in
the computation of AdjointSieveQ[kappa,u]."

LoglikeXi::usage =
"LoglikeXi[t] is defined to be the solution \"x\" to t=(e^x-1)/x."

DLogqIntegrand::usage =
"DLogqIntegrand[kappa,u,z] is the logarithmic derivitive with respect
to z of qIntegrand[kappa,u,z]."

AdjointSieveQ::usage =
"AdjointSieveQ[kappa,u] returns the value of the \"q\" sieve function with parameters
kappa>0, u>0.  When 2*kappa is an integer the result is a polynomial
in u, so u <= 0 is acceptable in that case."

qPoly::usage =
"qPoly[deg,u] returns AdjointSieveQ[(deg+1)/2, u], where deg is a non-negative
integer."

qPolyCoef::usage =
"qPolyCoef[deg,n] is defined so that
 qPoly[deg,u] = Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*u^(deg-n), {n,0,deg}]."

qDDEcheck::usage =
"qDDEcheck[kappa] returns
D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1]),
which should yield (or simplify to) zero.  (Only works when 2*kappa is
an integer.)"

qIntegralCheck::usage =
"qIntegralCheck[kappa,u] returns
(u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] - kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}],
which should return zero (or near zero, when 2*kappa is not an integer)."

CriticalRatio::usage =
"CriticalRatio is the value of r := u/kappa at which the \"interesting\"
saddle point of qIntegrand[kappa,u,z] leaves the real axis.  (The
saddle point is real for r>CriticalRatio and complex-valued for
r<CriticalRatio.)"

qSadNewtonIteration::usage =
"qSadNewtonIteration[r,z] uses Newton's method to map z to a better
approximation of the \"interesting\" saddle point of
qIntegrand[kappa,u,z], where r := u/kappa."

qSadApproxBigRatio::usage =
"qSadApproxBigRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably larger than CriticalRatio."

qSadApproxSmallRatio::usage =
"qSadApproxSmallRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably smaller than CriticalRatio."

qSadApproxIntermediateRatio::usage =
"qSadApproxIntermediateRatio[r] gives an approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for r := u/kappa
comfortably near CriticalRatio."

qSadApprox::usage =
"qSadApprox[u/kappa] gives a rough approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z], suitable for u/kappa > 0."

qSad::usage =
"qSad[u/kappa] gives a good approximation to the \"interesting\"
saddle point of qIntegrand[kappa,u,z]."

qIntPath::usage =
"qIntPath[kappa,u] returns points {z0,z1, ...} defining a path in the complex
plane to be used by NIntegrate[qIntegrand[kappa,u,z], {z, z0, z1, ...}] in
computing AdjointSieveQ[...]."

PiSieveFunc::usage =
"Can be called as PiSieveFunc[kappa,u,v], or as PiSieveFunc[kappa,u] :=
PiSieveFunc[kappa,u,u]."

PiTildeSieveFunc::usage =
"PiTildeSieveFunc[kappa,u] := PiSieveFunc[kappa,u,u-1]."

XiSieveFunc::usage =
"Can be called as XiSieveFunc[kappa,u,v], or as XiSieveFunc[kappa,u] :=
XiSieveFunc[kappa,u,u]."

XiTildeSieveFunc::usage =
"XiTildeSieveFunc[kappa,u] := XiSieveFunc[kappa,u,u-1]."

alphaSearchSieveFunc::usage =
"One of the roots of alphaSearchSieveFunc[kappa,u]==0 is u=alphaParam[kappa];
this is the function l(u) in the notation of Diamond and Halberstam."

betaSearchSieveFunc::usage =
"betaSearchSieveFunc[kappa,alpha,u]:=IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1),
where the denominator is chosen to keep the magnitude of
betaSearchSieveFunc[...,u] bounded as u->Infinity.
betaSearchSieveFunc[kappa,alphaParam[kapp],betaParam[kappa]] = 0, in theory."

ChopUpInterval::usage =
"ChopUpInterval[u0,u1,avec] returns a list {u0,...,u1} where the entries are in
increasing order and intervening entries are congruent modulo 1 to one of the
avec[[k]] and the entries congruent modulo 1 to avec[[k]] are >= avec[[k]]."

UpperSieveFunc::usage =
"UpperSieveFunc[kappa,u] is the sieve upper bound function
F(u), of dimension kappa, satisfying its defining delay differential
equation up to the limits of accuracy of the numerical method used."

UpperSieveFuncInternal::usage = "Internal function."

UpperSieveFuncSegment::usage =
"Internal function used to implement UpperSieveFunc."

LowerSieveFunc::usage =
"LowerSieveFunc[kappa,u] is the sieve lower bound function f(u), of
dimension kappa, satisfying its defining delay differential equation
up to the limits of accuracy of the numerical method used."

LowerSieveFuncInternal::usage = "Internal function."

LowerSieveFuncSegment::usage =
"Internal function used to implement LowerSieveFunc."

SieveP::usage =
"SieveP[kappa,u] == UpperSieveFunc[kappa,u] +
LowerSieveFunc[kappa,u].  Optional arguments are the same as for
UpperSieveFunc[...] and LowerSieveFunc[...]."

SieveQ::usage =
"SieveQ[kappa,u] == UpperSieveFunc[kappa,u] - LowerSieveFunc[kappa,u].
Optional arguments are the same as for UpperSieveFunc[...] and
LowerSieveFunc[...]."

IwaniecInnerP::usage =
"IwaniecInnerP[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerP[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerQ::usage =
"IwaniecInnerQ[kappa,u] is an expression involving an integral that should
be a constant as a function of u, for u >= alpha >= beta >= 2.  Note
that alpha and beta can be passed as optional arguments using the form
IwaniecInnerQ[kappa,u,AlphaBeta->{alpha,beta}]."

IwaniecInnerPintegrand::usage =
"IwaniecInnerPintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerP[...]."

IwaniecInnerQintegrand::usage =
"IwaniecInnerQintegrand[kappa,u,alpha,beta] is the integrand evaluated by
IwaniecInnerQ[...]."

alphaInterpolatingFunction::usage =
"alphaInterpolatingFunction is an InterpolatingFunction for which
alphaInterpolatingFunction[kappa] approximates alphaParam[kappa]."

betaInterpolatingFunction::usage =
"betaInterpolatingFunction is an InterpolatingFunction for which
betaInterpolatingFunction[kappa] approximates betaParam[kappa]."

OldalphaInterpolatingFunction::usage =
"OldalphaInterpolatingFunction is a previously calculated version of
alphaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

OldbetaInterpolatingFunction::usage =
"OldbetaInterpolatingFunction is a previously calculated version of
betaaInterpolatingFunction, retained for comparison and \"quality
control\" tests."

AlphaBetaExtrapolate::usage =
"AlphaBetaExtrapolate extends the range of alphaInterpolatingFunction
and betaInterpolatingFunction by 0.5."

AlphaBetaParams::usage =
"AlphaBetaParams[kappa] returns the \"proper\" values of {alpha,beta}
to pass to UpperSieveFunc[kappa,u,alpha,beta],
LowerSieveFunc[kappa,u,alpha,beta], etc."

alphaParam::usage =
"alphaParam[kappa] returns the \"proper\" value of alpha to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

betaParam::usage =
"betaParam[kappa] returns the \"proper\" value of beta to pass to
UpperSieveFunc[kappa,u], LowerSieveFunc[kappa,u], etc."

Begin["`Private`"]

LoglikeXi[t_?NumberQ] := 
  Module[{xi},
         (* Our starting guess for the solution is somewhat arbitrarily
          * split into 3 different cases, based on the size of "t".
          *)
          xi/.FindRoot[t==(Exp[xi]-1)/xi,
                       {xi,Piecewise[{{Log[t]+Log[1+Log[t]], t>2},
                                     {-1/t, t<0.5}},
                                     2*t-1]}][[1]]
        ] /; t>0;
(*
 * Note that Mathematica is not clever enough to deduce that all
 * singularities and branch-cuts cancel in this definition, giving an
 * entire function of z.
 *)
Ein[z_] := EulerGamma + Log[z] + ExpIntegralE[1,z];

jLaplace[kappa_,z_] := Exp[-kappa*Ein[z]]/z;

jIntegrand[kappa_?NumberQ,u_?NumberQ,z_?NumberQ] := Exp[u*z]*jLaplace[kappa,z];

jSadIter[kappa_,u_,z_] := Log[kappa/(1+kappa-u*z)];

jSad[kappa_,u_] := jSad[kappa,u,0];

(*
 * This would be faster if we'd switch to something like
 * FindRoot[u*z + kappa*Exp[-z] - kappa-1 == 0, ...] after a few
 * iterations of jSadIter.
 *)
jSad[kappa_,u_,m_] := FixedPoint[(2*Pi*I*m + jSadIter[kappa,u,#])&, -Log[1.0+1/kappa]];

(*
 * jIntLeftPath[...] returns a list of consecutive saddle-points of jIntegrand[...],
 * which lie to the left of the origin, truncated at the first saddle point at which the
 * integrand is bounded by "eps" as calculated below.
 *)
jIntLeftPath[kappa_,u_,digits_] :=
  Module[{m,path = {jSad[kappa,u,0], jSad[kappa,u,1]}, zsad, eps},
         eps = 10.0^(-digits)/2;
         For[m=2, Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps, m++,
             path = Append[path, zsad];
         ];
         (*  Include the last saddle point for good measure.  *)
         path = Append[path, zsad];
         path
  ];

octahedralBasisPoint = Exp[2*Pi*I/16];
OctahedralPathPoints =
  {1,
   octahedralBasisPoint/Re[octahedralBasisPoint],
   (I/octahedralBasisPoint)/Re[octahedralBasisPoint]};

(*
 * jIntRightPath[...] returns a path suitable for jIntegrand[...], this
 * path passes through the real saddle point to the right of the
 * origin and then moves to the left of the imaginary axis to pass
 * through one or more additional saddle points, truncated at the
 * first saddle point at which the integrand is bounded by "eps" as
 * calculated below.
 *)
jIntRightPath[kappa_,u_,digits_] :=
  Module[{m, zsad, rslt, eps, val},
         If[1+kappa > 10*u,
           (*
            * If the saddle point is too far to the right (>10,
            * roughly), then we don't bother to pass through the saddle
            * point.
            *)
            zsad = 10,
            (*
             * Otherwise set zsad to a rough approximation to
             * its ultimate value.
             *)
            zsad = (1+kappa)/u;
            (* Then we give FindRoot[...] an even better starting
             *  approx. to start off with.
             *)
            zsad = z/.FindRoot[u*z-(1+kappa)+kappa*Exp[-z]==0,
                             {z,zsad-Exp[-zsad]*kappa/u}][[1]];
            (* zsad is the location of the positive real saddle point of
             * jIntegrand[...].
             *)
         ];

         path = zsad*OctahedralPathPoints;
         eps = 10.0^(-1-digits)*Abs[jIntegrand[kappa,u,zsad]];
         For[m=Ceiling[zsad/(2*Pi)], 
             Abs[jIntegrand[kappa,u, (zsad=jSad[kappa,u,m])]] > eps,
             m++,
             path = Append[path, zsad];
         ];
         path = Append[path, zsad];
         path
  ];

jFuncSeg0[kappa_,u_] := Exp[-kappa*EulerGamma]*u^kappa/Gamma[kappa+1];

(* By convention, jFunc[kappa,u] == 0 for u<=0.  *)
jFuncInternal[method_,kappa_?NumberQ,u_?NumberQ] := 0 /; u<=0;


(* This handles most cases cases with 0<u<=1. *)
(* NOTE, because of "fuzz" in Mathematica we phrase this as u-1 <= 0,
 * since, for example, Mathematica will find 1+2.0^(-48) <= 1, even though 
 * (1+2.0^(-48))-1 evaluates to 3.552713678800501*^-15 (at default machine precision
 * on the machine I tested it on).
 *)
jFuncInternal[method_?(MemberQ[{DDE,Automatic,IntegralRep},#]&),kappa_?NumberQ,u_?NumberQ] :=
  jFuncSeg0[kappa,u] /; u-1 <= 0;

(*
 * When ComputationMethod->IntegralRep, u>1, jFunc is implemented as an
 * inverse Laplace transform choosing a path based on the relative
 * sizes of u versus kappa,  to "encourage" getting the most accurate
 * possible result.
 *)
jFuncInternal[IntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  If[u<=kappa, jFuncInternal[RightIntegralRep,kappa,u],
               jFuncInternal[LeftIntegralRep,kappa,u]];

jFuncInternal[LeftIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntLeftPath[kappa, u, digits]};
         1 + Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path],
                           AccuracyGoal->digits, MaxRecursion->20]
             ]/Pi
  ];

jFuncInternal[RightIntegralRep,kappa_?NumberQ,u_?NumberQ] :=
  Module[{z,digits = 8, path},
         (* Note "z" plays a symbolic role here. *)
         path = {z, Sequence @@ jIntRightPath[kappa, u, digits]};
         Im[NIntegrate[jIntegrand[kappa,u,z], Evaluate[path], MaxRecursion->20]]/Pi
  ];

jFuncInternal[Automatic,kappa_?NumberQ,u_?IntegerQ] :=
  jFuncInternal[IntegralRep,kappa,u];

(*
 * This handles ComputationMethod->DDE and ComputationMethod->Automatic
 * when u>1, u not an integer.
 *)
jFuncInternal[method_?(MemberQ[{DDE, Automatic},#]&), kappa_?NumberQ, u_?NumberQ] :=
  Module[{u1=Floor[u]},
         u1 = If[u>u1,u1,u1-1];
         jFuncViaDDESegment[method,kappa,u1,u1+1][u]
        ] /; u-1 > 0;

(*
 * Return (and store a cached copy of) an InterpolatingFunction object giving
 * jFunc[kappa,u] for u1 <= u<= u2.
 *)
jFuncViaDDESegment[method_,kappa_?NumberQ,u1_?IntegerQ,u2_?IntegerQ] :=
  jFuncViaDDESegment[method,kappa,u1,u2] =
    Module[{u,j},
           j/.NDSolve[{j[u1] == jFuncInternal[method,kappa,u1],
                       u*D[j[u],u] == kappa*(j[u]-jFuncInternal[method,kappa,u-1])},
                      j,{u,u1,u2}, AccuracyGoal->Infinity][[1]]
          ];

Options[jFunc] = {ComputationMethod->Automatic};

jFunc[kappa_?NumberQ,u_?NumberQ, opts___?OptionQ] :=
 jFuncInternal[ComputationMethod/.{opts}/.Options[jFunc],kappa,u];

Options[sigmaFunc] = {ComputationMethod->Automatic};

sigmaFunc[kappa_,u_,opts___?OptionQ] :=
 jFunc[kappa, u/2, Sequence @@ Join[{opts},Options[sigmaFunc]]];

(*
 * AdjointSieveP[kappa,u] is implemented as a Laplace transform.
 *)
AdjointSieveP[kappa_?NumberQ,u_?NumberQ]  :=
  Module[{t},
         NIntegrate[Exp[-u*t - kappa*Ein[t]],{t,0,Infinity}]] /; kappa>0;

qIntegrand[kappa_,u_,z_] := Exp[u*z + kappa*(Ein[-z] - 2*Log[z])];

DLogqIntegrand[kappa_, u_, z_] := u - kappa*(1+Exp[z])/z;

(*
 * Note: in the Diamond-Halberstam sieve book, the authors observe
 * that qPolyCoef[deg,n] is a polynomial in kappa=(deg+1)/2.  We don't
 * use that fact here, since it would give an O(deg^2) running time to
 * compute qPoly[deg,u], while this approach should give an O(deg)
 * running time (with, of course, a different and perhaps "worse"
 * O-constant).
 *)

qPolyCoef[deg_Integer,0] = 1;

(* Note that (deg+1)/2 denotes "kappa". *)
qPolyCoef[deg_Integer,n_Integer] := (qPolyCoef[deg,n] =
   Sum[(-1)^m*Binomial[n-1,m]*qPolyCoef[deg,n-1-m]/(m+1),
       {m,0,n-1}]*(deg+1)/2) /; deg>0;

(*
 * We enclose the following two definitions within a Module[...]
 * to be REALLY sure that no name conflict occurs with "uvar".
 *)
Module[{uvar},
 qPolyInternal[deg_Integer] :=
  qPolyInternal[deg] =
   Sum[(-1)^n*Binomial[deg,n]*qPolyCoef[deg,n]*uvar^(deg-n), {n,0,deg}];

 qPoly[deg_Integer,u_] := (qPolyInternal[deg]/.{uvar->u}) /; deg>=0;
];

CriticalRatio =
 Module[{r}, r /. FindRoot[r*(Log[r]-1)==1, {r,3.59}]];

(*
 * Map z to a better approximation of the "interesting" saddle point
 * of qIntegrand[kappa,u,z], where r = u/kappa.
 *)
qSadNewtonIteration[r_,z_] := ((z-1)*Exp[z]-1)/(Exp[z]-r);

qSadApproxBigRatio[r_] := 2/r + 2/r^2;

qSadApproxSmallRatio[r_] := (Pi*r)^2/2 + (1-r+r^2)*Pi*I;

(*
 * The following has an error of order (r - CriticalRatio), barely
 * good enough?
 *)
qSadApproxIntermediateRatio[r_] :=
  Conjugate[
   Log[CriticalRatio] +
    (r-CriticalRatio - Sqrt[(r-CriticalRatio)^2 + 2*CriticalRatio*Log[CriticalRatio]*(r-CriticalRatio)])/CriticalRatio
  ];

(*
 * The points at which we switch from one approximation to another
 * were determined by trial-and-error.  Piecewise[...] is new to Mathematica 5.1.
 *)
qSadApprox[r_] :=
 Piecewise[{{qSadApproxSmallRatio[r], r < 0.517},
            {qSadApproxBigRatio[r],   r > 5.3}},
           qSadApproxIntermediateRatio[r] (* Default case. *)
          ];

(*
 * Up to 4 Newton iterations suffice for an error bound of 10^(-5) or
 * so, but Newton's method encounters division by zero for
 * r=CriticalRatio.
 *)
qSad[r_] :=
  If[Abs[r-CriticalRatio] < 10.0^(-12), qSadApproxIntermediateRatio[r],
     FixedPoint[qSadNewtonIteration[r,#]&,qSadApprox[r],4]];

(*
 * Note, the integral should run to -Infinity, but Mathematica gets
 * confused by that in some cases, so we use a kludge to truncate the
 * path to a finite range.  ALSO NOTE that qIntPath[...] is a bit
 * dubious for u/kappa near CriticalRatio.
 *)
qIntPath[kappa_, u_] :=
  Module[{zs, zdelt, ztrunc},
    zs=qSad[u/kappa];
    ztrunc = Min[-1,(Log[u] - kappa*(Exp[-1]+EulerGamma) - 20.0)/u];
    If[Im[zs]===0,
       Return[{zs, zs*(1+I),ztrunc + zs*I}],
       zdelt = Sqrt[-1/Residue[DLogqIntegrand[kappa,u,z]/(z-zs)^2,{z,zs}]];
       zdelt = Im[zs]*zdelt/Im[zdelt];
       (* Note that Im[zs-zdelt]==0, to within the limits of numerical accuracy. *)
       Return[{Re[zs-zdelt],
               zs+zdelt,
               Min[Re[zs+zdelt], ztrunc] + I*Max[1,Im[zs+zdelt]]}
             ];
      ];
  ];

AdjointSieveQ[kappa_,u_] := qPoly[2*kappa-1,u] /; IntegerQ[2*kappa] && kappa>0;

(* WHY do we do the {Complex[x_,y_] -> x + I*y} below?  *)
AdjointSieveQ[kappa_?NumberQ,u_?NumberQ] :=
  Module[{z, path},
         path = {z, Sequence @@ qIntPath[kappa,u]}/.{Complex[x_,y_] -> x + I*y};
         Gamma[2*kappa]*Im[NIntegrate[qIntegrand[kappa,u,z],Evaluate[path]]]/Pi
        ] /; !IntegerQ[2*kappa];

qDDEcheck[kappa_] := Simplify[D[u*AdjointSieveQ[kappa,u], u] - kappa*(AdjointSieveQ[kappa,u]+AdjointSieveQ[kappa,u+1])];

qIntegralCheck[kappa_, u_] :=
 ((u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
    kappa*Integrate[AdjointSieveQ[kappa,t],{t,u,u+2}] // Simplify) /; IntegerQ[2*kappa];

qIntegralCheck[kappa_?NumberQ, u_?NumberQ] :=
  Module[{t},
         (u+1)*AdjointSieveQ[kappa,u+1] - u*AdjointSieveQ[kappa,u] -
           kappa*NIntegrate[AdjointSieveQ[kappa,t],{t,u,u+2}] /; !IntegerQ[2*kappa]];

PiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveP[kappa,u]/sigmaFunc[kappa,u] +
          kappa*NIntegrate[AdjointSieveP[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

PiSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u];

PiTildeSieveFunc[kappa_, u_] := PiSieveFunc[kappa,u,u-1];

XiSieveFunc[kappa_?NumberQ, u_?NumberQ, v_?NumberQ] :=
  Module[{t},
         u*AdjointSieveQ[kappa,u]/sigmaFunc[kappa,u] -
          kappa*NIntegrate[AdjointSieveQ[kappa,t+1]/sigmaFunc[kappa,t],{t,v-1,u}]];

XiSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u];

XiTildeSieveFunc[kappa_, u_] := XiSieveFunc[kappa,u,u-1];

alphaSearchSieveFunc[kappa_,u_] :=
 AdjointSieveQ[kappa,u-1]*(PiTildeSieveFunc[kappa,u]-2) + AdjointSieveP[kappa,u-1]*XiTildeSieveFunc[kappa,u];

betaSearchSieveFunc[kappa_,alpha_,u_] :=
  IwaniecInnerQ[kappa,u,alpha,u]/u^(2*kappa-1);

(*
 * We somewhat sloppily generate ranges for each member of avec and then use
 * Union to sort the results and  eliminate duplicate entries.
 * We eliminate entries that are less than u0, but we cannot generate any which
 * are greater than u1.
 *)
ChopUpInterval[u0_?NumberQ,u1_?NumberQ,avec_List] :=
  Select[Union[{u0,u1}, Flatten[Range[Floor[Max[u0,#]]+Mod[#,1],u1]& /@ avec]],
         (#-u0 >= 0)&];

(*
 * The options for both UpperSieveFunc[...] and LowerSieveFunc[...]
 * are stored as Options[SieveFunctions].
 *)
Options[SieveFunctions] = {ComputationMethod->Automatic, AlphaBeta->Automatic};

UpperSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         UpperSieveFuncInternal[method,alphabeta,kappa,u]
        ];

UpperSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  UpperSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

UpperSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  1/sigmaFunc[kappa,u,ComputationMethod->method]  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-alpha<=0;

UpperSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >= 0 && u>0 && u-alpha > 0;

LowerSieveFunc[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         LowerSieveFuncInternal[method,alphabeta,kappa,u]
        ];

LowerSieveFuncInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  LowerSieveFuncInternal[method,AlphaBetaParams[kappa,ComputationMethod->method],
                         kappa,u];

LowerSieveFuncInternal[method_,{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  0  /; alpha-beta>=0 && beta-2>=0 && u>0 && u-beta<=0;

LowerSieveFuncInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{u0=Ceiling[u], u1, u2},
          u1 = Max[Select[{u0-1,u0-1+Mod[alpha,1], u0-1+Mod[beta,1]}, (#-u < 0)&]];
          u2 = Min[Select[{u0-1+Mod[alpha,1], u0-1+Mod[beta,1],u0}, (#-u >= 0)&]];
          LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2][u]
        ]  /; alpha-beta >= 0 && beta-2 >=0 && u>0 && u-beta > 0;

(*
 * Note that we don't bother with AccuracyGoal->Infinity when we do NDSolve[...]
 * below since it should be unnecessary -- because UpperSieveFunc[...] never gets
 * close to zero (at least for alpha=alphaParam[kappa], beta=betaParam[kappa]).
 *)
UpperSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
  UpperSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,F},
         F/.NDSolve[{F[u1]==UpperSieveFuncInternal[method,alphabeta,kappa,u1],
                     D[u^kappa*F[u],u] ==
                       kappa*u^(kappa-1)*LowerSieveFuncInternal[method,alphabeta,kappa,u-1]},
                     F,{u,u1,u2}][[1]]
        ];

(*
 * We need to do further investigation on the proper choice for AccuracyGoal in
 * the code for NDSolve[...] below.  AccuracyGoal->Infinity would seem to be the
 * best choice, since the function can be near zero when u is near beta, but it
 * "confuses" NDSolve when the function is identically zero (for u<=beta).
 *)
LowerSieveFuncSegment[method_,kappa_?NumberQ,alphabeta:{alpha_?NumberQ,beta_?NumberQ},
                      u1_?NumberQ,u2_?NumberQ] :=
 LowerSieveFuncSegment[method,kappa,alphabeta,u1,u2] =
  Module[{u,f},
          f/.NDSolve[{f[u1]==LowerSieveFuncInternal[method,alphabeta,kappa,u1],
                      D[u^kappa*f[u],u] ==
                        kappa*u^(kappa-1)*UpperSieveFuncInternal[method,alphabeta,kappa,u-1]},
                      f,{u,u1,u2}][[1]]
        ];

SieveP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] + LowerSieveFunc[kappa,u,opts];

SieveQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  UpperSieveFunc[kappa,u,opts] - LowerSieveFunc[kappa,u,opts];

IwaniecInnerP[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerPInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerPInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerPInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerPInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveP[kappa,u]*SieveP[kappa,u,options] +
          kappa*NIntegrate[IwaniecInnerPintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerPintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveP[kappa,u,opts]*AdjointSieveP[kappa,u+1];

IwaniecInnerQ[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  Module[{method=ComputationMethod/.{opts}/.Options[SieveFunctions],
          alphabeta = AlphaBeta/.{opts}/.Options[SieveFunctions]},

         IwaniecInnerQInternal[method,alphabeta,kappa,u]
        ];

IwaniecInnerQInternal[method_,Automatic,kappa_?NumberQ,u_?NumberQ] :=
  IwaniecInnerQInternal[method,AlphaBetaParams[kappa],kappa,u];

IwaniecInnerQInternal[method_,alphabeta:{alpha_?NumberQ,beta_?NumberQ},kappa_?NumberQ,u_?NumberQ] :=
  Module[{t,options = Sequence[ComputationMethod->method,AlphaBeta->alphabeta],
          range = ChopUpInterval[u-1,u,{1,alpha,beta}]},
         u*AdjointSieveQ[kappa,u]*SieveQ[kappa,u,options] -
          kappa*NIntegrate[IwaniecInnerQintegrand[kappa,t,options],
                           Evaluate[{t, Sequence @@ range}]]] /; alpha-beta >= 0 &&
                                                                 beta-2 >= 0 &&
                                                                 u-1 > 0;

IwaniecInnerQintegrand[kappa_?NumberQ,u_?NumberQ,opts___?OptionQ] :=
  SieveQ[kappa,u,opts]*AdjointSieveQ[kappa,u+1];

OldalphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.91148053729465},
                {2.0, 5.35772744559447},
                {2.5, 6.83999829752238},
                {3.0, 8.37193124087476},
                {3.5, 9.938884278702993},
                {4.0, 11.53179887333135},
                {4.5, 13.144726313935339},
                {5.0, 14.773560564422173},
                {5.5, 16.41534952473994},
                {6.0, 18.06789882325006},
                {6.5, 19.729536743282214},
                {7.0, 21.39895238871602},
                {7.5, 23.0751034155587},
                {8.0, 24.757152857145783},
                {8.5, 26.44440066898821},
                {9.0, 28.136279888607895},
                {9.5, 29.832305732604354},
                {10.0, 31.532073832271813}}
];

OldbetaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.11582102793118},
                {2.0, 4.26645028414864},
                {2.5, 5.44406767347209},
                {3.0, 6.64085945080066},
                {3.5, 7.85146280929457},
                {4.0, 9.07224832988245},
                {4.5, 10.300628297351295},
                {5.0, 11.534709043155392},
                {5.5, 12.773073718692846},
                {6.0, 14.014643713794339},
                {6.5, 15.258587779754821},
                {7.0, 16.50425792691003},
                {7.5, 17.751145703520976},
                {8.0, 18.99885243735298},
                {8.5, 20.247056225760552},
                {9.0, 21.4955099366742},
                {9.5, 22.744012660084884},
                {10.0, 23.992407668870914}}
];

(*
 * Values of alpha[kappa],beta[kappa] were initially provided by Diamond (and
 * Wheeler) up to kappa=2, as given in Table 1 of the paper "A Boundary Value
 * Problem for a Pair of Differential Delay Equations Related to Sieve Theory,
 * II", by Diamond, Halberstam and Richert.  Values for larger kappa were
 * computed by repeated calls to AlphaBetaExtrapolate[...].  We then printed
 * tables of {kappa,alphaParam[kappa]}//InputForm and of
 * {kappa,betaParam[kappa]}//InputForm over the range of kappa listed below and
 * cut-and-pasted the results into this file.
 *)

alphaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.9114803664122135},
                {2.0, 5.35772721287637},
                {2.5, 6.83999806677035},
                {3.0, 8.371931201514588},
                {3.5, 9.9388843575464},
                {4.0, 11.531798689326964},
                {4.5, 13.14472600027376},
                {5.0, 14.773560338450814},
                {5.5, 16.415349546518847},
                {6.0, 18.0678982882347},
                {6.5, 19.72953507336269},
                {7.0, 21.398950084400397},
                {7.5, 23.075102907700888},
                {8.0, 24.757153227573674},
                {8.5, 26.444400589662646},
                {9.0, 28.136279334072093},
                {9.5, 29.832306940018704},
                {10.0, 31.532073341373458}
}];

betaInterpolatingFunction =
 Interpolation[{{1.0, 2.0},
                {1.5, 3.1158210084394864},
                {2.0, 4.266450191078886},
                {2.5, 5.444067484665609},
                {3.0, 6.640859342208907},
                {3.5, 7.85146280680935},
                {4.0, 9.072248439870867},
                {4.5, 10.30062836655699},
                {5.0, 11.534709164251854},
                {5.5, 12.77307384200808},
                {6.0, 14.014643812637978},
                {6.5, 15.258588242295511},
                {7.0, 16.504258451747017},
                {7.5, 17.751146059428116},
                {8.0, 18.998852968997024},
                {8.5, 20.2470567471739},
                {9.0, 21.49551049175982},
                {9.5, 22.744013537264475},
                {10.0, 23.99240838782658}
}];


(* By convention we always set the range of alphaInterpolatingFunction
 * and betaInterpolatingFunction to lie 0.5 beyond the last datapoint.
 *)
alphaInterpolatingFunction[[1,1,2]] += 0.5;
betaInterpolatingFunction[[1,1,2]] += 0.5;

(*
 * In AlphaBetaParams IwaniecInnerQ[...] gets huge for larger values of
 * "u", so we scale it down to keep it more nearly constant in
 * magnitude.
 *)

Options[AlphaBetaParams] = {ComputationMethod->Automatic};

AlphaBetaParams[1.0] = N[AlphaBetaParams[1] = {2,2}];

AlphaBetaParams[kappa_?NumberQ, opts___?OptionQ] :=
  AlphaBetaParamsInternal[ComputationMethod/.{opts}/.Options[AlphaBetaParams],kappa];

AlphaBetaParamsInternal[method_,kappa_] :=
  AlphaBetaParamsInternal[method,kappa] =
    Module[{a,b,
            aX = alphaInterpolatingFunction[kappa],
            bX = betaInterpolatingFunction[kappa],
            abPair, scaleFactor},

            scaleFactor = aX^(2*kappa-1);
            abPair = FindRoot[{IwaniecInnerP[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]==2,
                               IwaniecInnerQ[kappa,a,
                                         ComputationMethod->method,AlphaBeta->{a,b}]/scaleFactor==0},
                              {a,aX},{b,bX}];
            {a,b}/.abPair];

alphaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[1]];
betaParam[kappa_?NumberQ] := AlphaBetaParams[kappa][[2]];

(*
 * Note, we force kappa to be an integer multiple of 1/2, as opposed
 * to a multiple of 0.5, since AdjointSieveQ[kappa,u] is a polynomial in the
 * former case, and for kappa in the range we're interested in
 * AdjointSieveQ[...] can be much more quickly evaluated as a polynomial.
 *)
AlphaBetaExtrapolate[] :=
  Module[{kappa=Round[2*alphaInterpolatingFunction[[1,1,2]]]/2,
          a, b, alphaTable, betaTable},

         {a,b} = AlphaBetaParams[kappa];
         alphaTable =
           Append[Table[{k,alphaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,a}];
         betaTable =
           Append[Table[{k,betaInterpolatingFunction[k]},{k,1,kappa-0.5,0.5}],
                  {kappa,b}];
         alphaInterpolatingFunction = Interpolation[alphaTable];
         betaInterpolatingFunction = Interpolation[betaTable];
         alphaInterpolatingFunction[[1,1,2]] += 0.5;
         betaInterpolatingFunction[[1,1,2]] += 0.5;
        ];

End[]
EndPackage[]


==> anc/SmoothBVMinorant1019.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    258777,       4975]
NotebookOptionsPosition[    255669,       4916]
NotebookOutlinePosition[    256070,       4932]
CellTagsIndexPosition[    256027,       4929]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FF", "[", "u_", "]"}], ":=", 
  RowBox[{"UpperSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "[", "u_", "]"}], ":=", 
  RowBox[{"LowerSieveFunc", "[", 
   RowBox[{"1", ",", "u"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "[", "u_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"FF", "[", "u", "]"}], "+", 
     RowBox[{"ff", "[", "u", "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", 
     RowBox[{"Exp", "[", "EulerGamma", "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]0", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5612", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "[", "u_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", 
        RowBox[{"1", "\[LessEqual]", "u", "<", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], ",", 
        RowBox[{"2", "\[LessEqual]", "u", "<", "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             RowBox[{"u", "-", "1"}], "]"}]}], ")"}], "/", "u"}], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "12"], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "u"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "u"}], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"2", "-", "u"}]}], "]"}]}], "u"]}], ",", 
        RowBox[{"3", "\[LessEqual]", "u", "<", "4"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.5617", ",", 
        RowBox[{"u", "\[GreaterEqual]", "4"}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"w", "=", 
   FractionBox["1", "76"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Theta]", "=", 
  RowBox[{
   FractionBox["1", "2"], "+", 
   RowBox[{"2", "w"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Eta]", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Theta]", "-", 
     FractionBox["1", "2"], "-", 
     FractionBox["7", "300"]}], ")"}], 
   FractionBox["120", "17"]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Lambda]", "=", 
  RowBox[{"1", "-", 
   RowBox[{"2", 
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], "+", 
       RowBox[{"12", "w"}]}], ",", 
      RowBox[{"32", "w"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], "+", 
    RowBox[{"12", "w"}]}], ",", 
   RowBox[{"32", "w"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"1", "-", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["199", "600"], "+", 
    RowBox[{
     FractionBox["119", "240"], "\[Eta]"}]}], ")"}], "-", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], "+", 
     RowBox[{"12", "w"}]}], ",", 
    RowBox[{"32", "w"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.953515283923184*^9, 3.953515365093137*^9}, 
   3.953515820969224*^9, {3.953517585681146*^9, 3.953517600400259*^9}, {
   3.953518126041025*^9, 3.9535181289316196`*^9}, 3.9535445433047104`*^9, {
   3.976018000587*^9, 3.976018008258851*^9}, {3.976021273524665*^9, 
   3.976021278058524*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"50d5f7f9-4e13-44dc-95b8-9b6f610c5b0c"],

Cell[BoxData[
 FractionBox["10", "19"]], "Output",
 CellChangeTimes->{
  3.953517973214401*^9, 3.953518136009764*^9, 3.953544545117138*^9, 
   3.953606511123373*^9, {3.9760180027177877`*^9, 3.976018009814145*^9}, {
   3.976021258539883*^9, 3.976021281833795*^9}, 3.976021610015209*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"eae5893d-97d9-4cc6-95b7-5438dce048b6"],

Cell[BoxData[
 FractionBox["2", "95"]], "Output",
 CellChangeTimes->{
  3.953517973214401*^9, 3.953518136009764*^9, 3.953544545117138*^9, 
   3.953606511123373*^9, {3.9760180027177877`*^9, 3.976018009814145*^9}, {
   3.976021258539883*^9, 3.976021281833795*^9}, 3.976021610019272*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"f1f5c8bc-f71f-4235-9151-9e95a7d3e266"],

Cell[BoxData[
 FractionBox["3", "19"]], "Output",
 CellChangeTimes->{
  3.953517973214401*^9, 3.953518136009764*^9, 3.953544545117138*^9, 
   3.953606511123373*^9, {3.9760180027177877`*^9, 3.976018009814145*^9}, {
   3.976021258539883*^9, 3.976021281833795*^9}, 3.976021610020028*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"0dbd52e2-8455-4022-aa53-5368cb8c53fa"],

Cell[BoxData[
 FractionBox["8", "19"]], "Output",
 CellChangeTimes->{
  3.953517973214401*^9, 3.953518136009764*^9, 3.953544545117138*^9, 
   3.953606511123373*^9, {3.9760180027177877`*^9, 3.976018009814145*^9}, {
   3.976021258539883*^9, 3.976021281833795*^9}, 3.976021610020709*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"24dfe87d-c31d-47d0-853d-d9e6b0685f21"],

Cell[BoxData[
 FractionBox["9", "38"]], "Output",
 CellChangeTimes->{
  3.953517973214401*^9, 3.953518136009764*^9, 3.953544545117138*^9, 
   3.953606511123373*^9, {3.9760180027177877`*^9, 3.976018009814145*^9}, {
   3.976021258539883*^9, 3.976021281833795*^9}, 3.976021610021405*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"eec6ce27-b9ba-4646-8668-061fdcdb9701"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TypeIRegion2D", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<=", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], "+", 
        RowBox[{"12", "w"}]}], ",", 
       RowBox[{"32", "w"}]}], "]"}]}], ")"}], "||", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"t1", "<=", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], "+", 
          RowBox[{"12", "w"}]}], ",", 
         RowBox[{"32", "w"}]}], "]"}]}], ")"}], "&&", 
     RowBox[{"(", 
      RowBox[{"t2", "<=", 
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["199", "600"], "+", 
          RowBox[{
           FractionBox["119", "240"], "\[Eta]"}]}], ")"}], "-", 
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "4"], "+", 
           RowBox[{"12", "w"}]}], ",", 
          RowBox[{"32", "w"}]}], "]"}]}]}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIRegion3D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", "t1"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"TypeIRegion4D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", "t1"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"TypeIRegion5D", "[", 
    RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{"t1", ",", 
      RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{"t2", ",", 
      RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{"t3", ",", 
      RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{"t4", ",", 
      RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{"t5", ",", 
      RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2"}], ",", 
      RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t3"}], ",", 
      RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t4"}], ",", 
      RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t5"}], ",", 
      RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t3"}], ",", 
      RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t4"}], ",", 
      RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t5"}], ",", 
      RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t3", "+", "t4"}], ",", 
      RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t3", "+", "t5"}], ",", 
      RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t4", "+", "t5"}], ",", 
      RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
      RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
      RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
      RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
      RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
      RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
      RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
      RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
      RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
      RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
      RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", "t5"}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", "t4"}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", "t3"}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", "t2"}], "]"}], "||", 
    RowBox[{"TypeIRegion2D", "[", 
     RowBox[{
      RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t1"}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIIRegion1D", "[", "t1_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], "+", 
       RowBox[{"12", "w"}]}], ",", 
      RowBox[{"32", "w"}]}], "]"}], "<=", "t1", "<=", 
    RowBox[{"1", "-", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], "+", 
        RowBox[{"12", "w"}]}], ",", 
       RowBox[{"32", "w"}]}], "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIIRegion2D", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], "+", 
       RowBox[{"12", "w"}]}], ",", 
      RowBox[{"32", "w"}]}], "]"}], "<=", 
    RowBox[{"t1", "+", "t2"}], "<=", 
    RowBox[{"1", "-", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], "+", 
        RowBox[{"12", "w"}]}], ",", 
       RowBox[{"32", "w"}]}], "]"}]}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TypeIIRegion3D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", "t1"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"TypeIIRegion4D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", "t1"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"TypeIIRegion5D", "[", 
   RowBox[{"t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", "t5"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", "t4"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", "t3"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", "t2"}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t1"}], 
    "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"TypeIIRegion6D", "[", 
   RowBox[{
   "t1_", ",", "t2_", ",", "t3_", ",", "t4_", ",", "t5_", ",", "t6_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t1", ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t2", ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t3", ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t4", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t5", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{"t6", ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3"}], ",", 
     RowBox[{"t4", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4"}], ",", 
     RowBox[{"t3", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t2", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t1", "+", "t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4"}], ",", 
     RowBox[{"t5", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5"}], ",", 
     RowBox[{"t4", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t6"}], ",", 
     RowBox[{"t4", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t3", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t3", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t2", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t2", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5"}], ",", 
     RowBox[{"t1", "+", "t6"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t5"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t4"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t3"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t3", "+", "t4", "+", "t5", "+", "t6"}], ",", 
     RowBox[{"t1", "+", "t2"}]}], "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t5"}], ",", "t6"}], 
    "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t4", "+", "t6"}], ",", "t5"}], 
    "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t3", "+", "t5", "+", "t6"}], ",", "t4"}], 
    "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t2", "+", "t4", "+", "t5", "+", "t6"}], ",", "t3"}], 
    "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t1", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", "t2"}], 
    "]"}], "||", 
   RowBox[{"TypeIIRegion2D", "[", 
    RowBox[{
     RowBox[{"t2", "+", "t3", "+", "t4", "+", "t5", "+", "t6"}], ",", "t1"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.953514056704767*^9, 3.953514118100791*^9}, {
  3.953515088380303*^9, 3.953515114398688*^9}, {3.953515171515745*^9, 
  3.9535151783514013`*^9}, {3.953515220877903*^9, 3.953515226567375*^9}, {
  3.953515431050283*^9, 3.95351552353257*^9}, {3.953517654543755*^9, 
  3.953517663942363*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"9ef805be-d7cb-4e82-85bf-e965e81708be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RegionA", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"\[Lambda]", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIIRegion1D", "[", "t1", "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIIRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], "<", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], "+", 
        RowBox[{"12", "w"}]}], ",", 
       RowBox[{"32", "w"}]}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"TypeIRegion3D", "[", 
     RowBox[{"t1", ",", "t2", ",", "t2"}], "]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RegionB", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"\[Lambda]", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIIRegion1D", "[", "t1", "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIIRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ">", 
     RowBox[{"1", "-", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{"12", "w"}]}], ",", 
        RowBox[{"32", "w"}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", "<=", 
     RowBox[{"1", "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["199", "600"], "+", 
        RowBox[{
         FractionBox["119", "240"], "\[Eta]"}]}], ")"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{"12", "w"}]}], ",", 
        RowBox[{"32", "w"}]}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RegionC", "[", 
   RowBox[{"t1_", ",", "t2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Lambda]", "<=", "t1", "<", 
      FractionBox["1", "2"]}], "&&", 
     RowBox[{"\[Lambda]", "<=", "t2", "<", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIIRegion1D", "[", "t1", "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"!", 
     RowBox[{"TypeIIRegion2D", "[", 
      RowBox[{"t1", ",", "t2"}], "]"}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"t1", "+", "t2"}], ">", 
     RowBox[{"1", "-", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{"12", "w"}]}], ",", 
        RowBox[{"32", "w"}]}], "]"}]}]}], ")"}], "&&", 
   RowBox[{"(", 
    RowBox[{"t2", ">", 
     RowBox[{"1", "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["199", "600"], "+", 
        RowBox[{
         FractionBox["119", "240"], "\[Eta]"}]}], ")"}], "-", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{"12", "w"}]}], ",", 
        RowBox[{"32", "w"}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQHRw5MzfA963jNveZ9WB6tfxsEB23ymkOiG79K/Gn
Gki7VM/5B6Ilvtew1gBpm5I0NhCdEPZWHUQznPYzBdELdu9xA9FPtGZGguia
EM4aNr+3jmfOBzWC6B6vb20g+sZR5x4QzXPo+QQQvWDrz4UguuDn40z1hLeO
O0K2NoFoV51fjseA9EQtNicQvezRt7uXgHSya/5DEL22bNZPEK2Xac92GUjX
K/znBtGHuBh5QfSVnosXbwLpJU9uXAHR29q+sf8G0gqs2Zwg+tc78cY9JW8d
nzkagGnrerZWEJ2mdqAdRGdt29YDoh02t04A0VJORvNAdJfhpWUguidcdiuI
TgiR2AGid2Sv/PwcSFe8EvkKog3i/zK+ANI3YgOYQPTpLxGCy+cD7XsZB6YB
C1jIXQ==
  "],
 CellLabel->
  "In[173]:=",ExpressionUUID->"1fd43ef2-eb0f-46e1-9506-930ca249a816"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Lambda]", "<=", "t1", "<", 
        FractionBox["1", "2"]}], "&&", 
       RowBox[{"\[Lambda]", "<=", "t2", "<", 
        RowBox[{"Min", "[", 
         RowBox[{"t1", ",", 
          RowBox[{
           FractionBox["1", "2"], 
           RowBox[{"(", 
            RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"RegionA", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"RegionB", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"RegionC", "[", 
       RowBox[{"t1", ",", "t2"}], "]"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t1", ",", "\[Lambda]", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t2", ",", "\[Lambda]", ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<Total Region\>\"", ",", "\"\<A\>\"", ",", "\"\<B\>\"", ",", 
      "\"\<C\>\"", ",", "\"\<D\>\""}], "}"}]}], ",", 
   RowBox[{"MaxRecursion", "\[Rule]", "7"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.93276691770454*^9, 3.932766952933834*^9}, 
   3.932767004023422*^9, {3.932767179413197*^9, 3.93276718949563*^9}, {
   3.932767300643835*^9, 3.932767303343084*^9}, {3.932848624579157*^9, 
   3.932848639719578*^9}, 3.932848699968574*^9, {3.932848758202053*^9, 
   3.932848784186023*^9}, {3.93284913293063*^9, 3.932849134571335*^9}, {
   3.932849175789634*^9, 3.93284920103914*^9}, {3.932938299623951*^9, 
   3.9329383027796993`*^9}, {3.932938672446544*^9, 3.932938683008932*^9}, {
   3.9332219008848515`*^9, 3.933221905400273*^9}, {3.942726281724247*^9, 
   3.942726303535892*^9}, {3.942726681316061*^9, 3.942726708761994*^9}, {
   3.943077651085526*^9, 3.943077659639229*^9}, {3.943077943041683*^9, 
   3.943077955770816*^9}, {3.9430918823281817`*^9, 3.943091892357304*^9}, {
   3.953517707434686*^9, 3.953517745897336*^9}, {3.9535179136771393`*^9, 
   3.953517920614232*^9}, {3.9535180193543243`*^9, 3.9535180218227844`*^9}, 
   3.953518061025612*^9, {3.9536065759191*^9, 3.953606580028511*^9}, {
   3.953606621668846*^9, 3.95360663599657*^9}, 3.953606669215034*^9, {
   3.976018063271265*^9, 3.976018063491794*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"9b1761cc-94a2-4bd0-a176-6f8aea1687e6"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     GraphicsComplexBox[CompressedData["
1:eJxkXXdczd//T0JlR0lIsspIdpJeSZIkCS0je1aS7ISQRElGZkKSKCRJ2drz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      "], {{{
         EdgeForm[], 
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNnXX4FsXXxp/aZ5/GxqAEKbFFsTswsDsBBQMbVEQURMSmQTF+dmF3t2Jg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            "]], 
           PolygonBox[CompressedData["
1:eJwtm3fcl9P/x+/u+/5c1+fzuUaJympSCE0tGpKVJCKkRKEkGkJGRmhbGWUk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            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxdmnXYVtXSxt8DeGyftdejEoKICAgiSqi0CSoYoKBIIy1IIwoSosfEjmOB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            "]], 
           PolygonBox[CompressedData["
1:eJwtl3f8VdURxB9VEPB3zj6qoQooTSMGkGJBo6LSicYCppjeNL0ndkNTsYEg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            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNm3n8VtP2x7+Xa874nLP31zwPl3txXbOUNNGgkqRfVIqUJAplrqjEJVIi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            "]], 
           PolygonBox[CompressedData["
1:eJwtl3e4VcUVxQ8PniAi7Z6ZuQ8UePQOUkXAxAJiQEWaGoNRDMGC2CJFYwOJ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            "]]}]}, {
         EdgeForm[], 
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2.], 
          Opacity[0.3]], 
         GraphicsGroupBox[{
           PolygonBox[CompressedData["
1:eJxNnXXYHMXSxV/gopcPCfbu7M7MLu7ucnG3JIRAgkuQACEQJMEDAUKQIMHd
3d3d7eJc3N3d+c4v57wP+aOfru3p7ulpqa46Vd3b2Xb3vkMm7urq2miqrq5J
FP/d6ur6V9HVtUijq+uv7q6uPxU+UNi93dX1VKera0M9367s6jpFaScrDFDo
o9BXYZzCuvm9qULv0F2q62/FHyusp7KnKz5N4dTk2UThGKXvqfduJPpo0aMV
vhG9jcpOp/C96AOVtqvi/gqnN11uC4Xt9XwGhZ9EX61wkMJwhb0Lt2NLhR1F
/5D2Xq8wUmE/hcFK3z317CX6OMWjFf5Q+FLhM4XdlL61wljR+yo+gTYq7FS4
XvLvpPdvovCs6IkVT6Twq+j19bwtulYYqPBz6t1Q6bPqdyd9w3v49nsULlY4
M/3eJ336Z/qPfl5W/bCMwq0T9GP/9A/9snnKDcg40K8DUvZehcsUzk7fb5r+
P15lx5Yehy3Upl+63f/04RbJ80P6kjKHpI8ZjxWV5ybFh2VOjEvdo1TXoenn
JVXnA4qvUhii/NspnMi3Kf0pxWcpbK38WymcwXgpvY/ClaIXVt6PFH/It4v+
QvHnCkuI/lTxJwrnK5yncLjCDqpjkMK6ev6Z6mg2PC8GFX5Omw9Q2n2Kr2VM
ea+efSf6UPXfPHo2t8KZos9oen7spTznit6fb9ez+xXfyLcpfVuV/VH0Snq+
osJtoldVvIrC7aLvUrig22vm/5T3/1T+K9G7FJ5/zKXfFX7rdl+srbS18m1/
ab39qTCzyvRT2EjhGaXfrXBht9fSCL1nI4XD9WxVlVul8Dxjjo/o9nyYVGm9
M647FO4Lxu+ajCX5ltHzBxVf1+1v3y9lH1D6w3nfeU2PM/1wguhjFObX8ylV
X/+Gx2Yf9cneCjfQP3reX+EIPTtR8ViFhVgfer6L6MEKp+n39D3rXOGh9Nca
qnP1jP3Byn9Q6XaerjwzZs0vr7TFFD+m9Jszv/ieTZXeq/TYD1bYueHvP1/v
W7Dhb9hL9BoKY/T7COU9vPQ4865DMk8ezxyhL29J3zCnn8j4U8/OzBG1c5To
tVR2OYWlFT7VuHUpzK/nQ/X8iMzPSfW+VxS/pHCSnv+l5/M1/b7Ds5ZH6vch
zDeFYeExrOFx+n2Swovdfgfz/oissZEZL9rCGMMHdy7Mp47KmmRtwhsmUxte
V/w/xitzkHV+quo+ReFV0dMr3kbPjqcvCs/XY2ij0t9U/IbCcU0/Oza/aRc8
dKvw0oHMebVzaoXJ9c7NlH9g0+O9peItmh7Ld7r9TnjrtuGx8Jq99XxthaOV
5w/FMyj0Uhit8G63y80oenuVOUn0n6JnVphJ4ZzwFb55Or1/WoUpVM/RTffL
GKX/qN+PdpvnwntOTj8x3y9S2DB85bSMy/bKc3nW8rnd5lXw3y2VvnHpMv2T
tkniM1Ln2qXLUNf6oq/I+t1Z9E4K/RS2Kc0H4f+7KB6s0D/tOiffsq1+b6Jw
qej1GuahZ2funJf3j8u3s3e8r+eXKCyl8LHCZQrLNvy+c/ONp+V7xu8lpd+1
DqF0u2lnX8V9svezj/Ouwd1OIz9t3Kh0PtbvrerjX+hfhVnV59coPohx1Jz/
TuEzhUeUfp3SDlU4UPQBCo/Q7tLvhud80vC+SN/SP4zV9t3mE5emnV80vLfx
+3rRoxX6ZmwvT/6vGubFl2fNnJ8+W7/hfmRf3KA0L2FsbmuYz0K/I/pihSUa
5g3wGfjnLfrGt+BZDffH+emTzZnrDfN69r2rk589B54LH4OPXJe1e5e++2rl
3b/hdXxt8sBf4DPw2w/17FKFpdl/lP9axQfTbw3zKeSa5RvmU/De+xNTdmTD
PIt9+if1+0pq95OiV1D6XA3LErQLHsr3/aj6X1H4hv1K+W8RvRq8P31AvlFp
C++D59+Sb4Jv3Zo+nlplb9bvlRV+gq8ofFd4n7k+336w0g5qho8qDGmaP96u
srfRVvg735zxGKDnGze97n9V2ncZ12vTvyMyxndlnbJemBtnZyzvzrpjzTKv
WGu/q44vM4fuzlq5L31/f/qQuf1Q5hvj/0DG9N3McX5vqjb1bZp33pN1dn/G
+cF8771ZB/z+U/EP2V+Z8w9nPf6BPJu9cE/VtUfT/Po3pX2a9TC7+nGPhufv
Buwh+v1yt9fHo5nzj/Oe7I/LZW4zPzui26zThseB+cO8ayqtYG0zrpmPPLs1
c405VOl5yd6j38tlLjB3XmefUliZdun5UIUNGuZDyDXwoqv0+yiFDRVaDcs9
TyvsKnqXhmWI2RRe6LacM3t+I1ffqPh4hU3hdwpzNPx89ablxf9mfj+RdfO3
0n4OD1irafnsOdFXKm0dhbUU5i28D7Nv3aDfxypsTJsVyrRxTn3HHArDG97T
yMt+fHLm6VGh2Zup6wXkTIX5FfZV2oYK+za8p7HHsdcuUHjv5ffGhdvB/tkb
+UT0a7wHmUFhocJt6pd+Oa3pfZrywxX3URjRcDpzhD16t9RHe/sXfgd79jz6
jrkV9mPfaFpOfZ61qvjtbufZpHCZt0QfmfnMswHoU4X33aOU9n63adL4Hvbi
IYn51oGFy7zXbdn9g+5/9ENo9JExWcvUdVfD+zP0rylD/r9Cr6ewmOqbsvGP
PvBR0tEBPg7dNzT6FHrXJ0nvCr2+wtKqZ6rGP/rDp0lHr/gs9JGl6X7d1tM+
T/ofybeBwgqq59+Nf3SSL5KOnP5VaPaBgflNfV+mzq9Ck+c4vevY0u88SuHb
butfyPLfJv+Y0jrK16F5vpnClg3rbOQbmzzIXejM3yUP+sz3oYeX1nn4jUyJ
XodOd1bTeswPCdDIYGc3rVvz+xz4TMO/9y+t//yU7/g57dxNz2dp+PedDct9
b+d7fkkbfssYM75Lqo4lSvOCRQrrezx7Kvl69N+/Mo7kRcf+LeP8Z9KHpo6n
MhZ/pL8/SJ6+mTN/JY2yf2eeUBd1/po05sr6mRvQ4/OqXYcorNlwvX9nPixa
uN3o/BMrfg5epHCN+mq4fk8i+lrWqOh/5Rnv2iP99kfmwEt6vl/h+hbQvvd6
eNDuCt0N9919Sn86PHRg6ttW6dOp/hNET62wvPKcFP44QPQz4ZsnN7zukf1v
U/5nwwfHNczbJs0+QgwfgxeRd7yOIHo99D39XkT9vLDCi5QvrK9OlXXL+oUn
/E95f0hfbJI+2Jr1q3KLKrys3y+jlygsTp8W1vdY26+hjyj8h3oL65assVeR
2RWWKTyfmFfwq5Py3TuJfkzPplOYRuGOwnIb8srbok9WWE9hLoU5wHSUPrfi
bvAI0QuqXb+qv74RPZXoq0XPo+/4t+jrRM8renHRMyh8rTwjSusxu+m9M4me
UeF2/T6g9NpAP51Zdb+q+BWF1Qrr56yNbj2fReEOxqOwfs4Yo/d3MveoB91o
KPNT7x8keiaFeZSngY4n+g10r8J191b+DaP3LsRaUJlvmTeKt1Xci/26MIbS
SfvhBejdjyht8sJteUvhxMJj+yh9n3G4Wfn2UtiKeaI692bv5XfTulwheiml
z1h4H928aX2vAe9suL/Rx29SGNawjAyeuI/iNRSWLIzpwLOXKvwb7Gyp0uuA
9fIm+mjmyysKBxTOSx74CPt1lX0bueLp/IZ+R/nOVtigMK7Ae+Ab87W835Nv
FvZe5nzDMjvtRY9evnDfgdk9qm96WPFF5FPaQYWfgwEiqyC3fKE6P1c4J2MP
T9xZ6e8q37mMVeG8s2ferpWy0LXqbxbu69WSB/kH3A9Z/chu4xnwdHjpsWBN
DeMwhyFrN4xhbYv+rjAvfd80lkoZ0vhNnu2axk/h6UeHt2+lOgeRrrCAfu/Q
NMYHbkLadsF8Ssa88Fje0bL+tnjaO0e+Zcemy4P5dJXGs8CWV1O8q9IvZA43
vVbfbliWZL0iXy8KXpTxOLdhnIdvX0Tpv2dd3YsO2bC+N5nSn2FcFS4sLJeD
O6KXoKcgg0/btPwN1vWW6DuRT2hr021dWPTxyEUNt3kK+CTzsLD+t2Tahm6A
joDce2nqo/53lf8u5f1Av39mHBX+KoyT0H/bKM+3avMyCjOxrpT+X9ajwvui
71b8UcP6MboZehS6+3I97yqsd6HnjWpa9mW8L0sa+h64GjoTevRjoi9WuFy/
H1d8icIVrL+m9YoVRT/RsLxPPWtlLo3JHGBdHtAdWbFhnOephvUGfrPnrJ2x
frJhnYDyz2TuMm/naVleXy39zP55YLfLrZWyzFV4yRD28eiB/9HvSwrrnMtl
fZAfGZjQL2ttQMP6+3ah0TnARMBOiNE/0Ec2DB9Azyc/+uCKSv+Pwp6pY/3U
s6fSVkiZdVMncsWx2EcU2uy3iidTmK1p3QWZb7y8Vxi7Bm9cqTQO0SdtXyft
Zy/vnfU7OM8P7nZMfnDvVUvjxdS7WunffPPKyInJd0XT+gx9eVzDegL1I4f2
T3vYJwZlHLcobKfg2eSldSl+g1MgpyKTDgkNv+LZphnHKZR/bH7vmnLPJD/8
rUfGJUauoY7NU8+ZDe8b0yh8im6sdswZ2RbZFdlwPG9qWC5FZ14283lowzIQ
+c5InbQXjB/ZlzoGlMZ82WO2zLt2SdktQzO+AzKejO2AjPW2eS9zj5jf7Ins
b9slfdvQ7KFgPTtmjOCX8E9k4EGh6eft0+fIAOxvOyR9UOiZMuY7Ztzpy53S
n1ulzdNkzu+U/t8k/c7Ywf8Hp+x2aTPtXL30XGEeYMvYOXl6p8xmmWODMz8H
ZuyQ1Zlnu6QN/UMzf3bJe0lfQHX/rDl/X8oNyfiCySPLIK/8L+NFnxMPDb16
+pR29m9ZjqFvWHN7ZCy2aBkj2DN9MDTjTp/slXo2blluo6410r/0LbIq8i06
8KHsr4V/I88i36Krg7Fh+wErmqNpngW2/H9Ny8Ho6Q+p/q0UtlQYyZ5fuDw4
yP4pO03T8jR698PKt43C1i3PzWHpkwLZW/nWUTgx38Q33tM0tgJuN1Z5JlXo
NI0HgQuBx8Dv4HvjbRrZT+D7DwRXwgZ1bWIwKjCPg0OvqTFaozTOd2X2Vepa
PnWwH8I7RmcOw+PQJ+CNP6rMWwrXFMZrD0x7Gkp7Ct6t0BL9vOJ+yPjoKQpX
K3+p+EWlbaIwe9P7CraVi1vGZOFZq5Te96DvbhprYzzAgMEowW/mbHqPQdeY
VPn/VVq+YG4jV+7dbd0FfgevY+6cmL7dLHOSed1Umf+qrvUVpkQeL8y/5m0Z
66H8QqJvje40f8sYE3mQX9Ar2JvmanoeMD++alnePVX03E3PM+bB8MwH5uCV
yrNwdLB9M6+Yg5+gP0U/2V/Pf4lOcm1hvQE7GLI6Mfzny5Zl6FMa1m9OSHvY
R9lPkbPgxeh2z0ZHYB3Cc6gbngsPaTQtu/ObPZ69HtnvBsas8J6N7IsMjNy8
uepZLnv2ZooHRj5G9kQOQwa7XuVahetiv6cOZEJkIuQVZJWLIjfxG9kPWQ8b
2SxN6wDwcvqDGH6OPIFcgdx1o9Krwr+R7y7KXEWOQ95C1rogsl4PLk+MbHZd
YV5EXzzYNHbJ3Jo4shjl2VuQmdhfHtT3XRq+MyzyEXbbJ9hbs78enPV2Y+QW
0tjP+6jcvU2vFWQJ6mA99Y6MAL9hTV+TddQ38gJ1sUavy5xnzt2Y8XxEeS6Z
YM0Q9834MY7wwo30/KGmy2+HfjfBnCaG/y/EWp2gr4nhT4OUd/vMdfgZbbw2
chdyIvbrhUVXmTfoOg+l/5mbzNXp06f0LbxnNvaE9DU2X7A88ICbCttRwN0/
LYwZgAl9KHr6zPuPFffKmGHL5jn6/WeFcQLqgkfAK5C7we+xBWAbgv/BD5EX
5mpZdub3rKLvDJ+ds2UZn/LI6cj/8NqLmua7/L65sJ2bOsHIH0yb51bZh5ve
7+CF1Mc+sGP6BMz5ovQR/fNGw/oe/P9RlX1gAv3kkeTZO/sO6+ayptchv6cW
/Z7ofoVtCdgU0EHPVh3/VliqaZs1fJV1fGnT65Df+4RnsoaQMeGP8EZwJvAm
sKnxPL5hPg+29HzDOvXF0T9YD4/pPcsGY7q86XVIvTsobf1gSc+nTsruqLRN
Wn4ffIjn8CJ0NWwP9CXjj/2GcaPcc2nPVU3jZdTXJfqwCeYHMfgO8gPyBNjI
RMozKnNi+tI23ZcyP0gDe9ot/T9L4ldDv5l6kB+IX0udW+QdyONgDK/nu9gv
2TfhK6cWxnEY22lK27NfEP1S0/Y/xr7Ic8Z9QfXHa03XhR7/Zt77ZtM8653M
nbcyf04rjDuQ72SVnVxhMeX9WKGX6GkL653os8yLU5U2hcLien664ikVlshe
yjyHB7/dNP/F9vtB02OM7ffOpC2VdcJ6gRciFyBjwF/RXz8Mfabqnkphyeim
Hyf/vYXtsthksZlhO0Ov+rBprAe/m18SM4c/KcyXwaOwXWHDwk7Fc/KDs3Ra
1gn4/WBhey12vIcK423TKtxf2NaLnfe9pnk6bf2avbIwfvVR9lRwvCmSxlhj
B/o5dWJn+yHtv6+wHwDtwf8E2xt2N8JPeRfvxEZ4b9blL/ku2ogNElsj/fFb
vg9egm2P93yh+v9K/4Af4l83c+ZSV2E7C/N5osK2kocLtwMbOu36O23/iP1k
gjVDzHriu9E5ezBEYubzrqVxzkkKt++71Ply07yEb/im5b4D+6vL2PZEL9Iy
Jkj/bVlYb+zBYYnRL9FNwVnZu6cujBHyfHyssFe3y04VenzewvIbugY0+iJt
5xv27fZcnyZ5rmsaz+1Jmy7vmrk03sr+0SiNpfbKO2fIu5ATZ0w9S7e8lvj9
TXAX3rW00rqb/6xtYnjGz4W/h28Zmz6gX5cB72p6raJzgRujD96otNsLr/Vh
4QXwgRuUflvh3/BWeCwy+F7hC/AEZCNkJOT9Vmn7K3LVrKVttFXkmzo8YK7S
9kh0knlL2/PQc/YFR41eNKy0PszY76W0IS3T6J3gxuiezEfsx+tn/bHu0J3v
arkMGDn61dz51hFKGx6dDd19ruSHZ9Ef8FT0sHnyHmyP2DSxlWKXht46NHZR
7NTYCbEbYgMlbb7kGZ480NhCyYONA/vJQqEXDP1a6uA3doqFQpOnT2F7YY89
iRj7D3vPIkkjD/SgbseLhj4yNHkXTz2DUgc0dsf9Cz8jfbHQ2C/6FrYv9mDZ
xNiRwLKXTBp5oHfodrxU6DNCk/fAwrYO0pcOjZ1lmdRP+hKhsV9uVNgeCb4P
DV69Y7fj5UOD+/Mc+xhYNs9IOzN5SPtP6iH/sqFZ7wcXfkb6CqFZI/iSgA+D
6YFxQmN/J+YZ8u3KocmDDW3l0CuFxhcFDAJ7JzbEgaX9N1fJ3GFuvJR0bCj7
iD6usN2D/R08H/vRnt1+vlryME48A+fHtoKtali3/XJXT358cddKOuO3RsaX
eM3k+TTlscswBmunz08qbCeZKm1YP+O7u9q5WWl7E9/At3ybOjZMn6+dsrx3
x9J+q+TfQvHmCuNS3waZD2eFpj0b5Bn0CWknbe+d+oflu3pnTOkj+uXnzLe+
mZ/M2z4TzP8+WS9LJ88OGeuNMu7Y2/AleCPzaqPMN2QT5Fb2RsaLPFsnb//Q
8F94OTwZf0DSqQ9/IGyZ72Ut40/A+u3xLYBPnJNv4bvwScKm+FaeD0h+/Pug
KcceyL7Sg8FCw/MH5F3k7596aBuyCXoIOsgcYLxN/wYjZe9jTzmktB84vo2k
bZn0qUKzLx5a2rcZH0Zs7+TFFo/tnDTs6fhUUg92Q2J+41uOX+Q2ScefkXqG
phw0PhXY6PE5x0aD7+T2ybNHYR9T/Hrx99w5eShHHnyt8VXiOX6m2LTwESUN
XxbqHJB4p5SlTvJsnO+grfiT4C+6d74FX1TyUwc+BKTj94ivKH6h2Dvwd8HP
eYvEuySdundP/fickk5efDuHpM34UFNPj9/pbukrvmtI+gT/aOrhm/CXHZo6
8ecflv4nbY+k7xCavsCne3DaMyh9iE8gPgH4zeMzQB17pp7jUu/ApO+Vb98z
76IP8QGn/4/K+O6WfqNv9kk/7EebW5Yv+IZ905883zf98FnTvkTsh5cV3g9Y
j9jSh2feYv8fkfn8edM+Q/w+vfD+xLpmPzkgZafM3AXfhd9ju2Rdf9G0/1aP
fwMx/BnsCuwL/PMC5VkhWBhYF9gX+OqF2GqCheEbgB6HfoStH30NHY39HJ8o
9n32aPya2LvZY/dLO/dN/9AP+A6wB/fsv/gJwN/g69i74e3sP/gJsAd92bQP
NXgSPBX7NbwCmZE05MYfC/NK6sF+yP4BX3wtch4yHnwU+zJ89afC/B3efkph
fsx7/yi8T8OT4dtgeOBstOuU5GGPHpOyN7bsf0D59wvrk8ibHxTW/ZCh/iy8
B8OrzyvM62nDfhnLQdlD8a97Mvz/7LTh/ML8ke+FR56belYHW47OiV0Umygy
JH1zfvKji/IcGRO9EJ0RmXQt9MrojQcFR8YWtwa6QnRLdEGeI9s+m+fIsQe3
jFljq/xvYuTeAzKPmYfMu8sz99CDryisC78Entz8533E6OIvK/2d5j/1EqOz
ftU0loS+h/8GMRjV1+Hf8HV8IYjBA79R+rIT4CbEYJjfKW35CfAOYrDHb5W2
3AQYDTFYJ/gQ2BYYEfo/OAA6PfgNfs/sg2BU4EpgSt+DwwUvQB+4LXMAPeD2
zAHwBuzgYA47BQPgNzo9ejs6+87R+/mNvo6ujp6+SzAAfqPTo6ujp+86ge6O
jI/sjtz+OP4bLf9GD0afRxdm7p+XuYeOjm6MXox+/0BhHXakyh0S/RB9Gl0d
nRp9E10dPR297InCPiHonei06J7obo8X9glBr6IO9PMfGJMJ9D1idD50oicL
+zCgnz5V2CfhKPwNWp5fdeY3c/t9bBMt/4ZHwj/hPehTTxe276NvPZu5Olp5
D2j5N7rVc4XtzuhWzxe2j3cyj5nD6IX4xLDnv6pyl7X8jv8pvrxl/gtmAE4B
bgDPxm8JfgA/w8cLngdvxv8J3gYvwZdlqfAAfErgzfAn/Hvgecje+EXB817T
e65o/cOvieEN8Db8Y9ZMn6JTIwfBw/DpWSdz7YPMN3gMPjHwEvgHvinwD/YP
vgM+jSwK70IuRb57L3P7A73/lZZ/s+ZYg2C5syttkqxJ5vj7mec3Kf3Q8EF0
T/RO5hL2I3Dh8Zhf5An2U+baF5lv2KTAgsH5LmoZB+T34S37qX9bmLd9XlgO
RaZDRmSfhF9+WZhnsud8XXjf+TZ5kCHBYL4N/X1heRRZlL0FLID95YiW/dd5
Dk7zffKgT/9WWKcemLLsyWCc7GHjcdfCew/7zpEtnwfqsf0Qs3ewV7DfsF+w
T35VeK/En5zzLnd0G2/4tTDmME/SOZtD/4GfgpnC+9lL4P8X6F2Vwm7ZA9gL
WCvYP7CDgIXDI5F1wU/oU/oWLHXNlJs4Y8mYgrf80rSfDfWwB7AXsJ6ObtkH
cersCewdrJvfmvZxgWa/Yu9kz/q1ad+adsbt303Pr9+bxsGhkYXxo0fe41un
z/fiU4MfD+1/NXs5+zg4IO3l+8g/Q/rt76Z9hsjLuSDODXBWCH++mUIPCH1n
t+0k2E2GJf/MSQcf6k49nNnCjoVdBfwDXOi19GszbcPPGh8b7NETt+wvRZ2T
tOzjBQ6E7QU7EfYN7BDYI7AXYROeNTS2ImxG2Do+alkOwyb5f4mR0T5uWQ7D
JjlNYmQ0bIjzpN84i4YtEDsSOgH9gIx9Tctnq8h3fctnqObN92FDoj+Yp/On
LP26QPqW/YZ9h76nnxZMX7E/sU8hU/BO7EnYkiZq2a/rtex17HHvZL9in0Km
AJcEnwQbRqZEtgTjQlYCg6O/2bfZx8HKkO/my1ggW4HrMVbs1ezd4Jns5+zv
4GmcL0FGRz5HTofG3wm5FvkWbA0777yZGzxfKXlWDo2NDL+qlUOjp+BLj3/U
aqGxIXJug2foL+gxqyQPflirJQ9nEPHjQv7Bvr5G6FWTB/987E3kwZdj9eTB
BkRMGezsT4amLG1cK21eOzRnH/BFWDv0WqGxQxHzDF+Ip0M/lzasmzavF5r2
YFNfL/S6obE9EfMM2/2zockDfoNvMRgOMWcisImD1eFnDHZHGs/ge/hebBia
8w3kgW9zzrVv5t70oeEP+F70SR7yQmOLx0dho+TvG/rt1MMzzsw+F5o8nFXd
OHN4xtCsEXwa+id949DvJz/PON/6Qug7865NU2ev0NOnvgHJs1LmD/08U9J5
J3wPLIA1i//s5qFJ2yw0vsbQPecot8pcXTQ+A8hXi8dXARkMvxzwArAC4i2T
Hx9kaJ7j+4RfKP4584TGJ2u8j2jTPjacDcJ/lOcrtOy3h2wG1oefJzrjeF/T
1EO8bejtUxf1cH6IOvEZWLFlX0PkOs4Uk2e+8Kgt0k7yDkpZzhHzLrBGvp9+
ATPhLDFnyPAx4GwT/pz4Eqzcst8hsh9pO6WdYAbkBxNYtWW/yUUb9ksdnHoO
Dv1I6t8l9MSlzzCTF76GrRx+fmHKjwpPYP2zxvE9gu8clRj/RvgG37Fj2gOf
GZJ0zhuRh3Jrt2ybRy59PTzlmMR7pn7yDk1Z9kD27r+yt/aLXHRhy3IC8gJ8
A1vyylmz+2T9ohORPiY8AVs1/IH1MiJrBz2IdHhFj+8LflDoTdTD2h/vS9W0
PxVrcXjWI75CI7LuWDv7ZR1xzu/A9C1nQPfPuIDHQB+R/j84Y4yP0n5Zd5wd
PCD5R4a+JPUclDp3Dr1x0g9MnvFns5rmRfhRc54dnnlQ3kVZ0o5OOj50h2Zd
cM5x5ATvGpl2g/eAVYGR4o9Nfvg2Z6xIh1+RdljWEfx8VPIcFppxIS9lwEiP
DD02/IdzUyemziMzLpzJGp10ztYekrb1TR7KgpmRB0yVmDI957nGZCzYE/le
MMAxyUOdfNshGYtRaT9tPjr9xpoFn+S8EHjnKunTMdn78IEGZ+MOAOhjQ7Oe
Wcv4XY+dIJ3frN/jkk4e3nNC3rVdaHgI62BY1sIOqZOyYJMnZd0RjwvNPgT9
YuKTk856g+Y5dilwSbA4sMlTsu6ITw3NvgX9auLTkr5qvufYzJ9j007WL3ko
x90S3NcBHgjuSt9x7mr3PNsiMXcxcK4fnBK8kufcrXFmaPqbc1k/hT4rY3dO
xgKa/jonNHc4nJuxIOY351vx/UGmgYfQ1+cnD8+hsenQ3jPSnvNTljzIocil
yFDInsiiyG74Ul2SccEnEJ8VeAzyO/43yLybpF7OreOTiU8MPAY/QHxQ4CvT
tOzrjO8VPhHYhntwAnADcL7pWvYp6bGNYytHD0PuxhYL7sJ+y3lk9lxkK841
I58gj2PHBY8BowGrAZfC5+7WvHfals9N4V9DHbenHuq4I/XgH4TfEX5VM7Z8
rhsan3H8HZHzZ2rZBxR/IvzC7g2N7xQ+VPiazdzyGW9ofMzx+0T+n6VlnzZ8
r/D9eig0frn4KXGOvrvlc/XQyIP4bcLPae/TaTN9Od6/rWHsDdkRuRG5D59V
eDsyPrIRMgzyET6f8G2+9dnmP3IgPpbwfGR/ZKA7Iy/hCwp/5rwMvjLgZGBj
+B+M9z0ofMYcPR29mbPh6M7Tt3x+jLHDh+a1jClYINggOFnd8rkRaPxl8K1B
jzin5XMdYGb4yOAHgw7Cd16ZsQM7BEsEP8N3Bj8S9BfmDj4WzJ1zWz6PAZaG
/ws+NOgmnAEEKwd3wScLfxf0FM73gb+DnWDn+jjz87yW/d3B3jgPCKYPLoUv
KJg1ugv+KuCY1waHANOgb1gr4JXoOqwJsMgbonOjP6M741cD1gm+yVoBx0TX
ob/BHG8JVgF2QR+DB3AuBdmANQTuxhqaoeU2TRecAD2/jh6PDo/+3m75fAv9
hh6MXo0ujN6I/oici86E/og8i06Gnoxehu6I/on+iL7LemAtoDejE6IPonOj
Jw+LPIWejEyFTow+jC68bst8HlwOnZi1cUjWKDyCdYo+yrgypuiUjB9jB8YA
vtAvuinzY7wvVNNj+Vn4H3cWwCeYL6z5dTIH4S/Ph59xJwL8A/2V+cfcg98w
d5m3N7W11jr284U/0b/0LfjtKcFwX1Ce59s+U/Jiy7g52Da4OHgf2Dj4KFgr
/jkvKe/LCseBeyp+TuEYsE7u5lIYEz3+2pZ1dM4sXh89ljV3Vsvfytkg5C1k
G/DhM4IR4/MzMrjuwvFzwwcPmym2VfAufOygkRk438Y5tzkbtqVi0wVDwwcH
f2tso8RThJ48ND6uU6d+8r+qtr/Sti88adMkHZ8wzjJi1wOjmyZ+d9PG94/2
LBqadhFPn/TdSp/T7BW/qunjK8j7p8w5Fs53XhN85AO9/0OFcS37bl/V+ucs
Lf7c+HJj27m5ZTsOY3tj2+N7j+Kj234PWCzYLLjjI0p7uG2ccreWeQr8ZDul
PdD2GbgP1JYH29Y7wNzOD+5G2vul0we3zNfgafgu3dKyX/AjasNtbePgD4q+
pW0s+w7Ft7dtt3muZfsTbX5Naa8rHA+/VPxG22eY3lb8jsKJwX5uaBnLoRy4
LZjte3r+btv3FT2h+JvadsKLRD+pMJT9jTnY9lidV0nv6/gcwTmit+n4jMBd
en5n23P9McWPto2t4mN+a8s+mMNa5pvwTMaIs7j4wE+eeYM8TBrYFunouOA1
6ImsE/zZevBvaOz+nOElD377yMacr+Ns3fehmcPE/ObcHX4pnJ/Ad4XzLtBg
yJyzwUcf//w1cxaGfRb/4J+TBx8zzvgxVsuEpl3E37T+aeM3aRu65CQZa846
cOaBc6Osr3+FviM08jw6Jv70PecoJ44eOn9prJw+RzedOHWis04UmvPNtL9X
voPf2MvubPm9vIczSpwl4BzBrimL7sXZTd6LbvtlxoW1g04Hjg+Gj15GG8Dq
x/uylcYHivi2QWM/Q/9HHsaeU8fnEB2fdHAAcD3yY5vD/tOKXxyYB9gH+Abj
ybjOG14HzfjiK8raxw7VO3wAf0vsE5QFM+B9+Dr2tKXKe8ErirTzvLQbHQ2M
BKwELAX7Obxsk/CTycPf8JubrLS/3Tfpa/qZct0pO1/pvmItgLmTjs/JHckH
DkNaI/nB3PF17Gn7TPl24plDY0+DJi82N8pSN+PFfY7Mk3taPocD3/hUa+6z
tvehKRQvUFvWnkz0fLVl8GNEL1Hbfllo/S7c9hyfSPRZlWXGcfCw2jbCk0W/
UNvudYrol2rbBe/Rur+ubd/Bfymep7YecLXSX65sj7lK9IuVbR4nKc+zte2R
R4m+rrad9VTRn1S2L54mepXaNsUVVHbJju8K2lHPb6lst7uA9rd9Pux8xYu3
ff5sMz3fRPmfYd0qbWTbZ862VPqmSn8W/q+6F6ktz25dmcfB37ZRvHPbWNGe
Sh9W2aa9j+J9K9u0r9Lzq9u2re6vtJ9K85PtRd9c2b54n95zVtvzZCOlbazf
T4meRPTRteXrNRUf3zHGTZ+N7Ljfvlae4R3bYxirwzoery7VN1Vt7L+f4pnb
xs3H6f0jOrbLfaOyv9Uu+53o/Tq2/Xwv+o/a9MnKv3/HPlAfK33PjmXeBfV8
odo6wV+Kp6xtf/hE8ckdy53rix7XMc6+rujp2sbfNxDdq+105trhHc+3YxQf
q/CJ3jVG8VEd2zEm1nvH1NZXPlJ8Qsdy8GjFR3ZsAxmr+LiO79hbi+9uu68+
Fn1Sx7Jyb9GndIzpnwJv6FhHPVX06R3rqNh92TPxNeij/DO2nX8d0Sd23H5s
odh2sR/2V9v6K/1peL3iXdu+C+Fv9r2O9+9lFC/dMU/9WOkfte3Xfx48rOOz
PRMrnqhjG9237Kdt+/J/r/iHtmWyLxR/3ra//3p6759t+3L/ovjXtuW5nxT/
2Laf/unKM0flcxdfKe1rhdOUXug955Ze/4uLXqJjGeI51kpl++jF8MCOz0Ht
pXhvhXdF76N4X4X32A8Un1YaR8Tmje0bW+V0Sp+2Y78fzj9RB2dNaO/6ldvM
GSa+m3Mw2HCpD1vjtaqv3XFde8IbKp8V6Vba6aXzci8dd9Vxj95MSp+xY78i
7pnjTi7u4/paZZ+trA+9qfitynbZ39WG39o+Q3Om4n4q+0TLd9kOafv+iVVV
du3KfvZXix7Rtk57FuNZ2l49UGkD2pYHL64s8yHvXVRZ7kHm+VJln6msz+3E
GJWWtTcRvWnbZ+qGKs+qlc8M3K+0reFl7KVKm7xtPfoq5Rneth6+OHJW5bME
O4lerfIZg50VX6Y8e7LfK33vtvXzZZmzHZ9JGqc8H1SWF05U/H7l83vXKv8+
bevnfyi+sG3fiB30/FLRe7AvMG5t4wa7Kv/qlc8/rCx6jcpnJA5E3mz7jpkp
lTZp27jBlcqzb9u4wx60kX5v+dwD+xF7MedAuJ9kpsS/hUZWgb/Sb9iTOZ8J
BoP8jVyOTI49AdvD6pEN/tPyfo38uEBkSPAMzqyCf4B5cBYXbAO8BAwFzASs
BZwFjAXspDuyHJgHZ1zBPMA5OEcKzsF7Vsi7VmrZboHMgF0Ceo3IMyslnX15
sZb3aGRU7DHIJ9yRwpkEcIL7W/7NeQX0piVb1k2WaDk/MgD4EJgRGBH1LZo6
n2xZvkSeZPyYR9g4sG9g80A+J23lpHOekznI2VbOd3HOi3Of2IuoE1ka+WGJ
vBe5H58N/BTQScAOwA3A87G3gfkTbxOac7WcReT8IWcLOWPImTB+b5tvBJtB
B8Y+zLk8dBv0GnAFfJiwJ9PeoWk/tg/mI9gkZw6QsTjLwFkh9AR0BDAB1gFY
I5gQvlPYlsHqOJ/G2TTmKGfYOJ/GOV/OQNJGsJPxe53yb9ryM/ofvI3zhJyR
ArejrZyvAn8CewJ3ArNhX8U/AtyL88/gXuBznIcEzwMfoq2csQCLwn8Ovwnw
Kvzz8MuYJLL6apm/nB8D9wIj5BwjmCJ4FfgL2Au+iviO4j+F/xayBn3DuXjO
gXBmY0TkcmRy4jdaljmJ+X14ZH7kfe5sAdPCrwj9FRwLfyb2Pfx78PMBtwO7
ejW8H9sLsj5y/tst02B9b+Zd1I+Oh98eeBu6KL59YHjYXm7LezkvgmyIHw3j
z34FfoP+PSbrHRlxVMu2XWTEw1q2C+NHgB8t/cF9ApxRoT58tdCJwVLQz/G5
wX+BGFkDLIpzuOjBs2W+oPeD5eCrgm8ZdeCfgn8YMgJtOTrt4WwvuAs4Fhg2
eAwYFXgeOjS4F2PAeRx8dtDj0DnR3fAN+bBl/BteghwKH4N/PBsewp02nB3l
vCjfzf0CrDP2b84Gs5cy5v/NuMMnkEfgLazjp7KW8YHDFw7fKGRN9j32YvBI
/P+YO9wnxplP+AE4EzwFfoIuyPxA92S87kj74eN3t3yXAe+/K21AJkBewL74
TstzgvnwVmh0UvyG8M+jXfj44EP2XsbqxYwX9iX66tbYBG/PPAF3AcsYF/wD
fQZdhrnAfQ34CyDHc5YbGYS+4+ztReE98Fn4D7LeCy3Le+C74F/4nrDWwWjA
Z+ZIf9FX3G3bNzIG/ovQ3CnK/b3cFYv/JzG/uVfzsfyG5vwg8gnluB+3T+o5
JTT35XKPO3dGc5czd3f1jq7aK7/BvvBv3zDpMyQPz5GLuJuX+0JPD809vvib
cnduT9o6yYMPDefF8NnGNwkaHBXb2dyh0Z3wfezJO2/Se/xr0Wu5c5u7RLkH
ADs759TYXxbLM9J77jOlLeulf2jPefndcwfyeukr2rhu2rl06icdXRmdGZv1
cukr6ufOHs7bc9Ye+3k7bcBnFxrbH3gMGA3YDffmcH9Oz7lDaM6hoPfX0f3p
Y/qaPsc3ABqsA1yIO4vBiJBTkFfwJf486cxX5Br0bcboz9CU5a4e7rw4Mu9f
Le/lfD407WJecrcFadxJw900GyT+T76R8yucY+HuFuqEBjtirtMPrEcC+bkH
g7sF+HbkGfqNcWFuUo7y3CdAv5APjAtb0hrJT7tWTzvBsFbJu1ZJ2X3T/yvk
XchO2J96MLAFUg84EJjUZ5Fr2F/ZW9mPOTPOXQXcKwH2h8zGPVHcPYGccnfW
M9/E3R79QqNrsc9xNhHZHb7PuUOwX7DglyLPgE/hJ8P4fJ6x437ufplj92cP
wLeO+9+454K2YDfjbgX6A/877nfARgf29nl4IPYHZI4rwn/gPexH+BJA4/NA
vFXoUeHf7F+sr/VaXlO0d7G0GbmE8/Xc7QFGsE7L/h7YD9lv8BMkbe2kY4/C
Rx9fS+xXYMf4feADQh7kJd6zbt6FvsS7Xg4PWTz85OW0A/wcnxPOllI//iRz
hB6eZ9jGwbTgA2CGrAN861kL+MxRlrzcE8JddfBw9tLZS/N49tLZSvPgHh6E
PZxyc+VdfDv0rJFp8dvGZ48An2F9E8+a9f669I43KvvF9vj6o1twjwn3AXIf
KHoH3wsuiH0B2wZ2BPxlocGV0V05u9KTtkjyUJ77RrkflDnKPYPUzb0KpHNX
ADxpmfAl0pZMOvFSoXkOX+u5d3zp8DfSl03ZW/ObPE/rmzao3PaNpE+d1jGe
c7l0qSvaln3BgcB0wHPYszjzi28/fufcD79O9h3uc+cOtOuVf7LadjDqPin1
T6G0yWvvyZTnHi1sL0NK21H4je7N/fjcY8+99NTP/WmjVG6uttcCeBJYEjjS
yop/qX0+YEXRP9f2i78O3KO2XXFK0VN1jCPdqLhZ2wZ4geiXSvuNHiD637Xl
panJ2zHGdQN0bR0R29fTbctoFym9u7ZdkXv1WfPc7028ZWjOZXKOdJ/0U//0
1U0q26rtL3Cz6HZtOyT9QN+CJ3OGkrKc6bxFeTq1fQe4v3/r9NMkSpu4tiz5
F7p7ZVlyNrVx7sp+BSPBOtr2M+D9gzNGtHPn8KmdQp+Zdu6StqKPce4In/zB
SWcsOD9KOv7k/6e6B1bGzCm7bfJMC95ZGf/m/rQdkn/30JxT7bk7j/wzKP+g
yutxetFbVV6Ls4jesfadB78y1pXlO86KbJM2X6P++bmyPfla0X9Utl2D4XJW
BPlq63wn+fuozt5t67Q9309/HqX3jK6tz82k5ztVlk+6RS9U/XMfOuPLGZYW
GEbte0cK0YtWPr/SEL1L7bscmqJ3r31/w795Z+U7F/hvI+Y5d6efD9ZU29bN
f4Pgc4O/DXe7Hlb67uNDQ+NXyV2qI0vfrdzzjLOb/KfI4Sk7J/h67b1lVNK5
M38gcz54OJjrR1XuG06d+Dee1za2Ba51Zspzn/y5bfNBeOAAlX0hWPriij+v
zfc4L3lo2oldh2/AX2isyh7fth5+nvKeX3s/v4m6a9u0bwOLrW0Df1Lph9S2
aZ+gcie2LTeDT88dbJ+7E7lvERkGWwv3zGIvu1PP76qtQ/Nu+gg/sYeV9kht
Hfew9BvPdq49xozvbrXHknEE07q4bVwLTOuM4FrvKT6hss7CHQi7Zs1OAs7d
MS63aXhar8RDkmcyPZ+8Y/xwq6xl5sBjqm+uyns0fGPzrDvizcJDzlW550v7
y5O+RfIsB/5f+3zVkoxJ7b1pXMpTdmDqYd09ojxzVt53HmZel5ap7warryzD
LKH4i9py+GYdY7jgt4znARlf5h/zpufM7iGZP/Tt/snDf+nwf1H4cWFzoizz
4gHV915pmxHPycd54REpQ35wIb6R77hH+d8pvefzvxH8d874/+hpunz/lDs4
9dCv26Rv+S+V7UJzrwo8ir3rUn3fJbXvLr1c8WW17y7ljC3/T8XZW+5Kh+ac
LuesuQ99s8T8fxj3SRLzm/vSL1QdF9SW70YnD+kfKT6l8tkU1spTldfLA9iy
auNV92GPqo3Z3KP47to408WKL6rt33Q7/KHyWZ+zlXZWbRyIdx2V9nDH++i8
l/Yfn28gjM138S1jk2ds8kAvgs2t8rmoM1X3GbUxqpOwU9TGish7bPJz1wDv
5S6FsXp+XG1Z8sjkod9OwMZUG986HRmjtlzM8+NSD/b8dSrj258o7bTKZ4wm
1dz7oDYG9hh9UBvDe4jvro11PcG41ZZPn1L8ZG2d+xnFT9eWYReuzJfhyc8r
7bnamNklbftJgIm9SX/X9k9arDLvhm+DhQ+ujYeDqb9cG1cHqx5SG69+mzGs
jXkspfSF2j6PuGDlPYz9a+bKGDr4+R3w5MrnsX5X2sZV7LSVcXMw8zX17XN1
7Jtwp/IfUfms2BRK+7A2pog/yLqVbQQdpY+sbD/6Vc/7VjlLJXqVyjLSMGws
tXG4tUXP37FNG3vI9bVtIvCS5Svzk1rPD6lsf0G2WqmyfPUj/Ka2j9dRmW/M
gdEZU8b/Vj2/pbaP3QrYK0vjnuthr2lbVxug+m6ojK9vhP2iMkY3G3aeyv4t
d2CPaxvnnRq7WeX7ilYSvWLbWGY/xRu3jTWvgu20bRz/EpXtqnx34+2iD2pb
D1waWbI0lryc6KtK62e7tW1vQ/+bUnRZ+Y6lCyrbp9E9+yp9kyr3uZfmL2At
l4fXwGfWjdzD+uB+UWjkn63Ci8Bk2JOPyL48Q/YJ9gju/D8ya+dn9v3afqBT
6b3tymeCp6tsQ8J+tCG2wbbxfWwsN1XWaTZXfGNlW8E0le092Hqmrmw7wW7y
GvtkbT/CCjtLbf/BNUQ/WNpX61LmSGU7w0Pwmcrndx+Bv1U+5302/9lY+W6k
0Rl/5sNiqueS0jr3IqLPKX3X3be17b7IHo3KshRyVFP0gm2faR4ievfKZ9Nn
VXxTbT/O2UTfXNuPc0bRo9q2DfQSfVjb+vB9tKHyWfnL1LbrK9scrqq8t7Gv
tZX3oNo+lfuJ3r9tvOBs2tk29n2nyt7bNmZ5Zse8GD58m+jD28b8BiPvta1X
L6D06Wr7Nc2NvbK2j9w1lfdm9mV4w9JV/k9IeR5q2/7xCzyhtp8vfdCq3A9z
t70/sTfN2fa+xZ71dWn5HtkerPGg4I2nKO3U2nan9WrPA+bAt4r7ZBx/UNwv
fTKH2rBGx1gu/GbO8JwNa9vtmEsXRWcA09i4tg8EGEPf2j4H6NNr117PrOUb
lHf2jn3UVlW8Ssd48+qKV+sYDz5ZeT8sfT74S8U7dIzBrqN43Y5x1X+h19TG
NxjblToe30mZO7XtQdthY69sO7ihtk8J/iSnKu3j0meOmSMrdzxP7mY+duy/
eI7yn1vbXreo0hbrGAPeXfGTlTFm2vVV6bZdKPrl0mcEh4jeo2PcedeO/c+w
fQwWvVvH9okrsHVXPqOM7fqgyhjALtiHK9sxxip+vfT57Bdr78Hsv19V9nHB
v2V75R/UsY1kXsVrdYzD36tyC3bsS7ew4qdK+9PB1+cLb8dOe0Zstf+t7U+D
L80Xlf1p8KXBh+7cyvg5PnRn51v+V9snBl3qs8p+M/jMvFtahkN+WxHMoGOM
Hlv08h3bVe+o7ceDD89Stf1s8LHBV+XAyv4q+LDjv47v+mel5VFk0UdVx2Md
YzprVbaRYx+ftbY+jC78kOKHO8Z67me+dOwXdXnp9cnaXE75b+3YhnNN6b2E
fQQflqmj4+NjMmXwgQMZo45tJ5srPrOyXaOuraujpz9Wmt/B6/4n+u6ObTBX
lt5j2F8eKM074BuvlfZPwv70dOk1z3rfQvGWHdtOitrYBLjEK6XxBbCFy+DV
HZ+nv6TyfGIuocPh24Qehx6GbxO6WFkbXwBbwE9hsugax4t+o/S5/6Ed+00y
1vgRTBKd5afKujR69O+VdWn06Glq4yBgIJPWxnfAdo5VnvM6ubeyNp4ClvJ3
6X2XPffF0votuu1xldcPa6c3+lPH9xzAk9hj4EtdtbEbcJu3S+sk6CPwKvg4
/KpXbV0IPQgfjYMr446v1PbZwl9rX9GXlj5/MEbPHy59bwG+NvgM4W/Df4ei
M3Mm5VClX1DaF/7gjv2Q8EE6gnVT2ucd3RLdm3vj0fnQ/cDDuNt379QzTOXK
ts8aoE+jE6Ensa/un7117+z7vBsfh88r+zmMYA6UPh+AL8anlf0x9lJ63faZ
BebaNW3Pt9HsD6Xvb8CHC/8kfJOOUfqjpe9joL3oxehlrINla6+F/1SWpZCj
RogeXtkXHD8m/JPwTfo+Oh66wjJKW7r2+XZ8weat7Q/GNw5P/ctWxjjAN/DP
wh8LX6xDkS1L30sxCl5d+pwBWCM+ZOCNl1FPbV94fGS+rOwnc0Bl3Q+9b2/F
e1W+64L+2zuy04CMBbIT8/GF0nPyGNV3bG0egw0BvACs4FDa3jZ2fZ3SZu3Y
76quLGMhX+Hrt1THdkHOLjFW4CpVZbkQmZD5+3jpOTxOdZ5c24di27Z9+PAv
2SPvxbZySMc+f/j79e0YRwBDwIdro47toPiszV/bb43v2yff2PPfh8y1I/T8
yNpnEeANl1fmD+j34GvrBqMFcwCHYM95NPsOfltL1vbdQvY5MPLPHkofWvm+
ELBo/uPq6cR7hGadPZ61Rj/y7KnggbwXLOJg1fdE6TMf/w8xTWwZ
            "]], 
           PolygonBox[CompressedData["
1:eJwlmnfA1tMbxp+GioyG0vs+36mFIgptQlbKKETZMw0VkpZIew9pF0qUkHaK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            "]]}]}, {}, {}, {}, {}, {}, {}, {}}, {{
         Directive[
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl2XccztX7x/HbHiGjhZZKipaGNKQkae9dKiWkaKmkgYhIA4lCCUmDVCoU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          "]]}, {
         Directive[
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl1Xe8TnUcB/Ajm3BdMq5rXJtUVhFKey+3PTQ0qWjTVraUZMtKQlYqISOr
tGXfzGvvvbfe31d/vO/nfL+/7/M859zzO8+T0aJNZuscSZIs96dd0SQpXSRJ
sqlBO5owj7a0SkmSuTLTXEvHzWR76hdLkjykU4ZiqUlyjsTxaXmWM/xj9hSl
9NMozXH1SS50fEJ+xBNmW1CVrWxjE1vYzK9mHpOPU5dHaU5H/fdlexrwIR/w
i35lWYVKbGAj61hPNt3NPCgfoiJrWMtKVrOKkWYelo9QhzGMjs/Qv0HeSBq/
8Xt8bpwrC+hvJp9rzM849QTGx5z+8/IF6tGKlnTVX0th8ykUYbH6HIn10/Is
tfTPyH48q/8c1djFbrazkx1xXmaels9wOU/xJMW9xww5k6lM4zK9hjRgidfl
0stNDnJykf55coC1NvIlqrOfA+xhH3v5w8yLsjX1+YaJdNK/Td5OGf5mYczz
F3/yhZlb5K1czM3cFPdW/055F5eQSTNG6JeXFSjHEpbG3mMxi+hmprgs6xrK
U47dsff0etCQXHq5yUHOuFYGmXnd2hvU4AhHOchhDsU5m3lVvkYjXuFlLvD6
WfInfmR63AO9xjRiqdfl1ytAHvLF9ernlZ9be1O+RU1OcopjnOB4/L/MtJXt
uJRvmURn/fvlA2SQxb8sYwXL+dLMvfI+anMPd9NB/235TuwH3uNdftbPZj3L
KaqXSmFS4n7EfpVdrK2L9fhOIJVl6vOtFaJg7CPq6deSw+P7R1ZR16E2danO
wviOiHOXNdQr5SIqOa5MBSqSQU9zC6yNlV/zPd/F/orPtl6IAhRkmF43ayUc
l2ReXB/z+cHaEWrqH5Zd9YbKqup98iv2MJjO1rbJ7UzmEAfpoj9E7mUUa+jF
BlaQRW9W8Qkb6clqZnB9XIP8VDamSVyL+kp5Bb3oq75WzpFD5TjZV/ajP1PV
I+JZog9j1UPkLDksnkc5QA5kUOxP9cjYF7H3Yh+ph8felbviXOig3iQ38xk7
6EF3/Y/lTqZzh3p8zMimXBX3Q32NvJre8bnq6+RcWVZOjP+FLEkppqlLxDMU
780EdbqcKfczmo7qLXIrUzjGUTrpj5EHmB33TD2KwcyOZ8W97KOfV86Jc2Ay
U+L+x3NkbT7VYm/IgX7/mtLc8SRZmTWUJYt0ypBW5P/f0/8A+qATmQ==
          "]]}, {
         Directive[
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl1nfYjmUYB+DXKjMRPquy9yYz2dmStpFE2khlhWS0lCizUlEim7JHZZQi
I1vZMzt767yO/jiP333dz/3ennE9zyfv051bdEqWSCQ6Jk8kWiclEhV5gGLZ
EolesqhsJu+hC515hUEMpKPjabMnEulIQwbSc8Z8PsdrGueVb1LcXAl1WuM0
sTe11EVkH17gRSrzIPWs7yvryuayEs/zHI3NjZPj+ZyxZDK3QmaWDey73PgL
FrOIZUxnBl/yFTmsnS0n8R0TmcJkcjp2RV7lMrfYMxXLzKfnlLmTXOcah819
S3Y2k8QEajKHMuygLHM5zQ+UZjul+J76fMLHrIv7yFRO8hTlnMO98meqxX7q
trIVmZzHw3KwfERmlm350fgJ9tCPt2jJJS7yrjVN5G3yezrwUJyHbCHby1fl
a/EM5Ih4XvJ1uTCOxXNRD5fPyq7RJ/I+WZ2htFd3kgu4YNyFd6Kn5PnYi/zq
l+WHspMsIOfHHE+rP5LVuJeu6qqyCkNop35JzuNcjHk7ekqejXMno7q5fD96
TN4u58Te0fdxz2Uz2U4+Hs9O1mAYTeP+yx/IwmPqD+Sj8g7ZWs7jHv6iIvP5
h0nkZhUDGRQ9ygAqeH795a/korB6ojzCk9E36gryJ8pHv6jbyFr0oZi6sPyF
IhRX943+ZCaF2EpBZtCbfVS2bm/0gnN/JvZW/ys7MCauQz1avhHfA2qri8sl
7CK7OgdLo7/iHbf2PZnR3O3cRmYyMSquz7FV/MJqfie1Y3c61tS4AgPoT4p4
d+PcYx+5gQxxDeqx8Q4wi5LqEnJbjOMdUs+Wx/iOu/kt+iB6jfvjHKPf+Z00
fMoBvop+4M/oE76kOguoxN9xz1jIcSaTh9XRTwymYfRu9AVrSMtnHGQ8WdgY
/cK4eD9YRBV2Rj+zmBNMIS9/MCR6n0YMYyhrScfnHOIbsrGJrHxNDaZFX7gv
+eUWClBUPV0eJYVxSk675/9yl7lb1TeNE/KGTC6TUcexXXE/jHfLpVQ0XiJr
k97adGxlG5vYwubosXhX4r2hZPQTh7LqcXlQ1pIl4rsV3zBS2q8H+e1/1fGV
xtdkAXVP4+F0J5/6ivkVxpdlXvUbxqnj+cf7q84jc8e1cV/0nCzEGetzxzVa
ez3un3ESd5CVLPxm3U80NP5ZjmElddUJvzlsfNM+h+I6OMbR6GHHRnDRsfXy
khwp99MtesfvL5hbbnxe3q3uFfeenPHdVOeSSfF3Kr556uyyYDwn63Opr1l7
NXrT3E628xc76E0PelKeBtzwu37xN0vWl+XoTrd4xtG/shFlqMcJ61rKk/J+
WZYmNI7vPFnje+w8sslksUfcY/U56wsbn5V3xn2KexS9LNeyJvbmOLfEe2lN
ferxrbmvmcA3XIj7aZ89cnfsGc+NS/Gd5zz7OcBp6y7KU3Kf3Ms/HInzi3dd
fsZIZlLHv3fE2lmxTo6Wo5jGVObSgocoHc88ztm6NvGcZR1Ziid4nFTx/GRV
+6aOHo7ro0r830Fm4LDf5YyejX6N7425jaxjA+vpSKuk//9P9h8J4FvY
          "]]}, {
         Directive[
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2.]], 
         LineBox[CompressedData["
1:eJwl2Hf8j9Ubx/GP0URLErIqKUJZUTJCpVJpp4miKFJRESm0Iy1kpszKSoQG
QoQkpFBa2tIeNH7P9+P3x+vxvq7rXOec+z73Odf5fL9VO/Y4r3uRQqHQtHih
8FHlQuEyDMCqioXCt/Rtehdtjy3YjLViZ1cpFM5BQwzGK1ULhani97Kn0Ub0
BPRFHwzB/fo+gItxO6bIm0Yn09voRbgP92KuWCk627j70ZJYY4zVeAct0BKn
ZG65l9L2uAiX4GIMwCRt9WhddENXPII70Q9NcR8WmGe63PvZL9KTaRO0xVmZ
U+ycSoXCGHkr2DPYK+lY/rnszbgXC8VepbfjDvyWd6O904at/EfppxiBr/lL
6Vd0OP2ePkSX08X0Lfow/RCDsYC/gN6KXviVfwu9GfOxhT+UfoKn8CX/Tbqd
Pkm/ow/QpXQRXUYfpB9gUMbgv0JvQs/E+T1od8zDLP49dBPm+ibzcCn6YI62
D+hL9A56CebjFbws1sw6Nkdj9Md8a/d89hf7BXoSPREX4gK0094KrVERlTBR
3ln0bu334CbcjJ6Yp63guSZp/4/dlf0MHc0/nf0upuF4bPBMdWl5/W5kd0dr
/g20G8qJH8dfz36S/T27Of7gN8s64lS04DemJfLs9BT+CPYm2ohfJ+eAvs9v
mXWlPVBBvB5/I/sp9g/piz/5LegOtEFL/sm0ZPYqbcV/gv0urcM/lH09uyta
8a+jXVBWvDZ/Lftx9rfsJvidfxL9BqehPr8i3UdOJdqA/zB7Nj2MX5tdId+d
f2T2Ge2ZNvFy/Jk503lHWoW/L7sybcivRkdmLt9gGf2WPk0/x2PZo/zX6Z3o
l2fj96VTfa8+9DVsE5vIH8b+DOexz0cjNMYP2jvTHfQE2hAnown+Ersu64MO
6IjPcx7oF/QNOUvYnVInMDFxczyRubQvyTmlj9OzsQar8+29W/2cXQzX50N+
W/Y/qRX0AuOOYo/GosyBxfjXWE1ps+z71Jnse9TS52NjbEMnTBObimHy1/Hf
Q3PsEtuNP/AX/kRVfZ9FJ2Nei2vQjb+X/L1RHHtilvgedLQxR2m/nH8lrkCH
7Dv8lXqVPY7p4r/TH7NO+i1CE3xpzq+yjtie9cIx+VbaXse1eBULcZUx5qe2
4mXMxZtiy7AUHbNm+Be78DdmiO+mP+U7GWNp9j++yxnE19nL+AY15C3WtgQd
8KjYUDydGssfhiOyfmLrsRbrcnawS84QbUNxOR7Jvsdj4o/lzOCKnP2cN+wW
r0aPyjnAJmN8gA14HxsxRk4JbXd6h/7oh+2p0WK/4RoUESuavSC/kDpFf9Zv
Ze5aNMWPYj9hB3amNqBm7gJtK9AZy7EMVxtjofZXU/9yF2J57ii8hU76FZVX
DP+xi9CZ4gX6i3nX0HdS0/KM+v6e58Gv+AXH6rNK22p0zPpkX2JUzjJ/FKpj
q9hHOQvYgs34W84IbSNxJYan1mVtU5PpmOwRjMNY/CM+gT6b98IzGJ828eNT
j1He80xIXcd7WIfLvM9AegQ9ErPlX08/0/cW+mXqFv0q+yrrm7U21io8h6vF
r4piMebkTOX5cU6ekX8g+yCcnf1grLbZG/Rr+lx+97CPZQ+mtXL25O6FffW9
I2dd7AB2Tfb+9KF8EzqY/qn/4eK92VMwFUfzq2NQYqlhcjvTLjlH7C64UNt1
tIzYIbkzc/ekPmbN6fDc9fTB/IZCKZTEvtoL8v+je+QOExvEPzh1jl069xVe
ZG+k7XPf0qr0cMxMXaWf6t8P/VP7U/dxK/vlnDv5v9C3xFbkTOLMvDd9PbWW
XR0rsBJ34WBjlsEhuA29MdJch9KyeBvj5HWk43OX0p7ojlX8HnQv2tv4M8x9
KLsWu2zufP5xGCDnAFqL1sYbxi+aZ6I18w3RJr8XUAMXBf3PyPNjFnuK2AU5
1/kG2G28v3Oe2H20/Uz70ieNuT17Ic+FPbFW206xH9AwdTbrnPqPjzDeHJfQ
8+nMPJc+m40zK2uL7lgt1oM2wITkp5brcwX7SryU+o6zUsPo/mIH5PlzfuWe
kTOY85CzZuxBeVf2QFoz94XcPbCPvrfnjhLbj12DXYo+yC9KB9I/9K8q3os9
CZNTI/nVcE982lnuNfTa3AOxc4/nrqCls+/QLrUhv6VTJ+hTxr2P3o8S2bPY
J2j/N7UCxfVvnrOfs8luyz6QbsAL7PX0UjqAVqZVMMO4Xegn+vdNrUYl/Svi
FvYcHC7/59TX1FKMxBl5b/paagb7KCxPTUb/rHH2VeZHL9yKEeYqTQ/CSoyR
14GOpTfQG9E1+5rfLfuD9jL+dHMfwj6WXYbW4dfGXXL2T22gx+A14xdJ7adH
8avjNJyKargwtUD/0+W0yX5iTxZrlzqYb5A733i7UhPzrbXtTL2iTxjzi9QH
dnEUwzvadoh9jwZZYzyPrdiCcea4OOPmHbJW+nyYv5WytrghNTfvTevjmeTz
L0sNZ1+O2flmaGOO9rSU2H44nf9o3o8OS02nE/K3CPto9t1Zk+wJucWwt763
0efFSrKPYZego3MHYkHWMXeG+JG4m7/TeN/Ql1LTMTH3m3Gfxkk4EWfm/GSf
4hS0RAUclpqUvxFTo2h5Wg4NUB/rxM7NPkcrvIGF4kvydxj7TXoqbY2xGJO1
wImeYV7mp2VT0/Js/E3JZ79Pn+UP8S43Ymq+CX9KakrOppy5qdvZ56nTqc/8
yrQeNubOTc1ll8EQ9lA8hEfwcPZuagrWsOfQ07A0+46/JnczXU2Po3VQD3Xx
bs6w51iU35D5rZa/r+k2NDJXY5TGwbnr5W/Q3pq9no7P/Dkn2bOYxp+UGqnt
sJxTfkVaDhXyzfjlaV28J2dczh37QHzqWT/Dx/gE2/C5+NbK//+fx/8AN9mu
5A==
          "]]}}}], {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0.15076754385964966`, 0.15076754385964966`}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 1, Axes -> {False, False}, 
     AxesLabel -> {None, None}, AxesOrigin -> {Automatic, Automatic}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "ScalingFunctions" -> None, "TransparentPolygonMesh" -> True, 
       "AxesInFront" -> True}, PlotRange -> NCache[{{
         Rational[3, 19], 
         Rational[1, 2]}, {
         Rational[3, 19], 
         Rational[1, 2]}}, {{0.15789473684210525`, 0.5}, {
       0.15789473684210525`, 0.5}}], PlotRangeClipping -> True, 
     PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02]}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"Total Region\"", "\"A\"", "\"B\"", "\"C\""}, 
      "SwatchLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{
                    Directive[
                    PointSize[0.5], 
                    EdgeForm[
                    Directive[
                    Opacity[1], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.1]]], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[2.], 
                    Opacity[0.3]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.3}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2.`", "]"}]}], "]"}], 
                    "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "2.`", "]"}], ",", 
                   RowBox[{"Opacity", "[", "0.3`", "]"}]}], "]"}]}], "}"}], 
           ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9535180279007874`*^9, 3.953518064931862*^9, 3.953518163603401*^9, 
   3.9535445812416286`*^9, 3.953606601278143*^9, {3.953606631449583*^9, 
   3.953606685167959*^9}, 3.9760180291111307`*^9, 3.976018069215259*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"6002d240-c899-4fc7-aff9-54ed61b2d905"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"Max", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], "+", 
      RowBox[{"12", "w"}]}], ",", 
     RowBox[{"32", "w"}]}], "]"}]}], "-", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["199", "600"], "+", 
      RowBox[{
       FractionBox["119", "240"], "\[Eta]"}]}], ")"}], "-", 
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], "+", 
       RowBox[{"12", "w"}]}], ",", 
      RowBox[{"32", "w"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.9535182018218613`*^9, 3.953518219649828*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"5be37e1e-4717-ab46-ab9c-ef04e7e0aa5b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", "38"]}]], "Output",
 CellChangeTimes->{{3.953518204837494*^9, 3.953518221665516*^9}, 
   3.976018034652063*^9},
 CellLabel->
  "Out[359]=",ExpressionUUID->"70280210-c55f-45dc-8ea5-6ad97dbcc3fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RegionA", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "<=", "t3", "<", 
         RowBox[{"Min", "[", 
          RowBox[{"t2", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIIRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "<=", "t4", "<", 
         RowBox[{"Min", "[", 
          RowBox[{"t3", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], 
          "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIIRegion4D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "]"}]}], ")"}]}], 
      "]"}], 
     FractionBox[
      RowBox[{"\[Omega]1", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], "t4"], 
       "]"}], 
      RowBox[{"t1", " ", "t2", " ", "t3", " ", 
       RowBox[{"t4", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "\[Lambda]", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "\[Lambda]", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "\[Lambda]", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "\[Lambda]", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t3", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}]}]}], "]"}]}], 
     "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.953518038666653*^9, {3.953518228821688*^9, 3.9535183024461594`*^9}, 
   3.9535183329460926`*^9, {3.953518470991337*^9, 3.953518472272436*^9}, {
   3.976021295081044*^9, 3.97602130651066*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"fcdc2183-7697-4df1-857b-ae0ec7238c24"],

Cell[BoxData["0.0008283761172259343`"], "Output",
 CellChangeTimes->{3.97601813762904*^9, 3.976021315458605*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"2302dc75-266b-41fb-b613-6c11ea377f2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"A1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[369]:=",ExpressionUUID->"45b90b8c-a1be-4eb5-ac6a-088b68c148d3"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.000828376117225934\"\>",
    ShowStringCharacters->False],
   0.0008283761172259343,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.976018154066265*^9},
 CellLabel->
  "Out[369]//NumberForm=",ExpressionUUID->"a774e3a3-aa19-4085-bbeb-\
fa1604a6d75b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"B1", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"RegionB", "[", 
         RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "<=", "t3", "<", 
         RowBox[{"Min", "[", 
          RowBox[{"t2", ",", 
           RowBox[{
            FractionBox["1", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIIRegion3D", "[", 
          RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"\[Lambda]", "<=", "t4", "<", 
         RowBox[{
          FractionBox["1", "2"], "t1"}]}], ")"}], "&&", 
       RowBox[{"(", 
        RowBox[{"!", 
         RowBox[{"TypeIIRegion4D", "[", 
          RowBox[{
           RowBox[{"1", "-", "t1", "-", "t2", "-", "t3", "-", "t4"}], ",", 
           "t2", ",", "t3", ",", "t4"}], "]"}]}], ")"}]}], "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"\[Omega]1", "[", 
        FractionBox[
         RowBox[{"t1", "-", "t4"}], "t4"], "]"}], "*", 
       RowBox[{"\[Omega]1", "[", 
        FractionBox[
         RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], "t3"], "]"}]}], 
      RowBox[{"t2", " ", 
       RowBox[{"t3", "^", "2"}], " ", 
       RowBox[{"t4", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "\[Lambda]", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "\[Lambda]", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t3", ",", "\[Lambda]", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t2", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1", "-", "t2"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t4", ",", "\[Lambda]", ",", 
      RowBox[{
       FractionBox["1", "2"], "t1"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "1000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}], ",", 
    RowBox[{"AccuracyGoal", "->", "2"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9535446817401047`*^9, 3.953544701458353*^9}, {
  3.976021627485507*^9, 3.976021651148991*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"bb7d6b8c-ec7f-384f-8bfe-6919b417cc7f"],

Cell[BoxData["0.013061437361964037`"], "Output",
 CellChangeTimes->{3.976018150828605*^9, 3.976021670667226*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"8f30744c-2d84-442a-be9b-34d68aeb3de7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"B1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[177]:=",ExpressionUUID->"6e2e8e5a-3f5a-4e34-946c-03aa8186e1d7"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.01306143736196404\"\>",
    ShowStringCharacters->False],
   0.013061437361964037`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.976021672354062*^9},
 CellLabel->
  "Out[177]//NumberForm=",ExpressionUUID->"7f50567a-816c-474b-a143-\
0ea9651bdfe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Boole", "[", 
      RowBox[{"(", 
       RowBox[{"RegionC", "[", 
        RowBox[{"t1", ",", "t2"}], "]"}], ")"}], "]"}], 
     FractionBox[
      RowBox[{"\[Omega]", "[", 
       FractionBox[
        RowBox[{"1", "-", "t1", "-", "t2"}], "t2"], "]"}], 
      RowBox[{"t1", " ", 
       RowBox[{"t2", "^", "2"}]}]]}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "\[Lambda]", ",", 
      FractionBox["1", "2"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"t2", ",", "\[Lambda]", ",", 
      RowBox[{"Min", "[", 
       RowBox[{"t1", ",", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"1", "-", "t1"}], ")"}]}]}], "]"}]}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<GlobalAdaptive\>\"", ",", 
       RowBox[{"\"\<MaxErrorIncreases\>\"", "\[Rule]", "100000"}]}], "}"}]}], 
    ",", 
    RowBox[{"MinRecursion", "->", "9"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.953518406523233*^9, 3.953518482084989*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"040535ba-6cb8-744b-84b5-af2c1390b54d"],

Cell[BoxData["0.23513302634810707`"], "Output",
 CellChangeTimes->{{3.9535184410854855`*^9, 3.953518459366665*^9}, 
   3.953518491522476*^9, 3.9535447546602993`*^9, 3.9536067311830597`*^9, 
   3.976018119678664*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"24f542e9-101d-487c-aded-36f1e72f4415"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"C1", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->
  "In[365]:=",ExpressionUUID->"dd903baf-0905-495d-959b-062d9a11d9af"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"0.2351330263481071\"\>",
    ShowStringCharacters->False],
   0.23513302634810707`,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.976018121616118*^9},
 CellLabel->
  "Out[365]//NumberForm=",ExpressionUUID->"4409c180-9af5-44c7-bbb4-\
311c70098076"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0.000829", "+", "0.013062", "+", "0.235134"}]], "Input",
 CellChangeTimes->{{3.976021675570998*^9, 3.976021683362705*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"0efd2670-4546-4066-9ec2-a0ac95cbfa76"],

Cell[BoxData["0.249025`"], "Output",
 CellChangeTimes->{3.976021685533527*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"8aba5d46-0fe6-47a0-9439-2a88df485758"]
}, Open  ]]
},
WindowSize->{1090.5, 540.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2d7d6a0b-4feb-4f5f-b13e-e5c802288554"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 5208, 157, 516, "Input",ExpressionUUID->"50d5f7f9-4e13-44dc-95b8-9b6f610c5b0c"],
Cell[5791, 181, 368, 7, 49, "Output",ExpressionUUID->"eae5893d-97d9-4cc6-95b7-5438dce048b6"],
Cell[6162, 190, 367, 7, 49, "Output",ExpressionUUID->"f1f5c8bc-f71f-4235-9151-9e95a7d3e266"],
Cell[6532, 199, 367, 7, 49, "Output",ExpressionUUID->"0dbd52e2-8455-4022-aa53-5368cb8c53fa"],
Cell[6902, 208, 367, 7, 49, "Output",ExpressionUUID->"24dfe87d-c31d-47d0-853d-d9e6b0685f21"],
Cell[7272, 217, 367, 7, 49, "Output",ExpressionUUID->"eec6ce27-b9ba-4646-8668-061fdcdb9701"]
}, Open  ]],
Cell[7654, 227, 26292, 708, 1395, "Input",ExpressionUUID->"9ef805be-d7cb-4e82-85bf-e965e81708be"],
Cell[33949, 937, 4427, 139, 271, "Input",ExpressionUUID->"1fd43ef2-eb0f-46e1-9506-930ca249a816"],
Cell[CellGroupData[{
Cell[38401, 1080, 2465, 54, 85, "Input",ExpressionUUID->"9b1761cc-94a2-4bd0-a176-6f8aea1687e6"],
Cell[40869, 1136, 203949, 3431, 371, "Output",ExpressionUUID->"6002d240-c899-4fc7-aff9-54ed61b2d905"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244855, 4572, 744, 25, 46, "Input",ExpressionUUID->"5be37e1e-4717-ab46-ab9c-ef04e7e0aa5b"],
Cell[245602, 4599, 242, 6, 49, "Output",ExpressionUUID->"70280210-c55f-45dc-8ea5-6ad97dbcc3fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245881, 4610, 2946, 83, 215, "Input",ExpressionUUID->"fcdc2183-7697-4df1-857b-ae0ec7238c24"],
Cell[248830, 4695, 195, 3, 34, "Output",ExpressionUUID->"2302dc75-266b-41fb-b613-6c11ea377f2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249062, 4703, 192, 5, 30, "Input",ExpressionUUID->"45b90b8c-a1be-4eb5-ac6a-088b68c148d3"],
Cell[249257, 4710, 343, 11, 48, "Output",ExpressionUUID->"a774e3a3-aa19-4085-bbeb-fa1604a6d75b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249637, 4726, 2717, 76, 215, "Input",ExpressionUUID->"bb7d6b8c-ec7f-384f-8bfe-6919b417cc7f"],
Cell[252357, 4804, 195, 3, 34, "Output",ExpressionUUID->"8f30744c-2d84-442a-be9b-34d68aeb3de7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252589, 4812, 192, 5, 30, "Input",ExpressionUUID->"6e2e8e5a-3f5a-4e34-946c-03aa8186e1d7"],
Cell[252784, 4819, 342, 11, 48, "Output",ExpressionUUID->"7f50567a-816c-474b-a143-0ea9651bdfe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253163, 4835, 1187, 34, 87, "Input",ExpressionUUID->"040535ba-6cb8-744b-84b5-af2c1390b54d"],
Cell[254353, 4871, 298, 5, 34, "Output",ExpressionUUID->"24f542e9-101d-487c-aded-36f1e72f4415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254688, 4881, 192, 5, 30, "Input",ExpressionUUID->"dd903baf-0905-495d-959b-062d9a11d9af"],
Cell[254883, 4888, 340, 11, 48, "Output",ExpressionUUID->"4409c180-9af5-44c7-bbb4-311c70098076"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255260, 4904, 229, 4, 30, "Input",ExpressionUUID->"0efd2670-4546-4066-9ec2-a0ac95cbfa76"],
Cell[255492, 4910, 161, 3, 57, "Output",ExpressionUUID->"8aba5d46-0fe6-47a0-9439-2a88df485758"]
}, Open  ]]
}
]
*)


